$\mathcal{N}=7$ On-Shell Diagrams and Supergravity Amplitudes in Momentum Twistor Space

We derive an on-shell diagram recursion for tree-level scattering amplitudes in $\mathcal{N}=7$ supergravity. The diagrams are evaluated in terms of Grassmannian integrals and momentum twistors, generalising previous results of Hodges in momentum twistor space to non-MHV amplitudes. In particular, we recast five and six-point NMHV amplitudes in terms of $\mathcal{N}=7$ R-invariants analogous to those of $\mathcal{N}=4$ super-Yang-Mills, which makes cancellation of spurious poles more transparent. Above 5-points, this requires defining momentum twistors with respect to different orderings of the external momenta.

==> MomentumTwistorSimplification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    299041,       7558]
NotebookOptionsPosition[    286376,       7363]
NotebookOutlinePosition[    286741,       7379]
CellTagsIndexPosition[    286698,       7376]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
New Methods for Simplifying Expressions in Momentum Twistor Space Using \
Exhaustive Search and Functional Reconstruction Algorithms\
\>", "Title",
 CellChangeTimes->{{3.812288609246714*^9, 
  3.812288655056375*^9}},ExpressionUUID->"12abf4d7-7248-4278-a1e8-\
daee27eeadc2"],

Cell["\<\
In this mathematica package, we give explicit realisations of the algorithms \
described in appendix D of 
N=7 On-Shell Diagrams and Supergravity Amplitudes in Momentum Twistor Space.

This package is written by Joseph A. Farrow and Connor Armstrong\
\>", "Text",
 CellChangeTimes->{{3.8122886605015306`*^9, 3.812288686692531*^9}, {
  3.812288736357402*^9, 3.812288754756729*^9}, {3.812288845384659*^9, 
  3.81228884824684*^9}},ExpressionUUID->"19168112-2e94-4e64-aded-\
ae0ec6409972"],

Cell[CellGroupData[{

Cell["Generic functions for working with momentum twistors etc.", "Section",
 CellChangeTimes->{{3.79062052256509*^9, 3.7906205245000353`*^9}, {
  3.790962716537345*^9, 3.7909627171450443`*^9}, {3.812266289983683*^9, 
  3.812266295744074*^9}, {3.812272989457334*^9, 
  3.8122729985699997`*^9}},ExpressionUUID->"34f4159c-8c59-42d8-86b6-\
00566ec6f265"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "order", " ", "labels", " ", "of", " ", "all", " ", "angle", " ", 
    "brackets", " ", "using", " ", "antisymmetry"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AntisymmetriseMomTwistors", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", "\[VeryThinSpace]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#1", "[", "i__", "]"}], "/;", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "i", "}"}], "]"}], "\[LessEqual]", " ", "4"}]}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"Signature", "[", 
             RowBox[{"{", "i", "}"}], "]"}], " ", 
            RowBox[{"#1", "@@", 
             RowBox[{"Sort", "[", 
              RowBox[{"{", "i", "}"}], "]"}]}]}]}], "&"}], ")"}], "/@", 
        RowBox[{"{", 
         RowBox[{"ang", ",", "squ"}], "}"}]}]}], "/.", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "i_", ",", "j_", ",", "k_", ",", "II", ",", "l_", ",", "m_", ",", 
         "n_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"l", ",", "m", ",", "n"}], "}"}], "]"}], 
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "m", ",", "n"}], "}"}]}], "}"}], "]"}], 
         RowBox[{"ang", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "II", ",", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "1"}], "]"}], 
             "&"}], "@", 
            RowBox[{"Sort", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], ",", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "m", ",", "n"}], "}"}], "]"}]}], "}"}], 
             "]"}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{
      RowBox[{"ang", "[", 
       RowBox[{
       "i_", ",", "II", ",", "j_", ",", "k_", ",", "Bar", ",", "l_", ",", 
        "m_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"j", ",", "k"}], "}"}], "]"}], 
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "n"}], "}"}], "]"}], 
        RowBox[{"ang", "@@", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "II", ",", 
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"j", ",", "k"}], "}"}], "]"}], ",", "Bar", ",", 
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"l", ",", "m", ",", "n"}], "}"}], "]"}]}], "}"}], ",", 
           "1"}], "]"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "list", " ", "all", " ", "possible", " ", "brackets", " ", "at", " ", 
     "given", " ", "number", " ", "of", " ", "points"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"All2Brackets", "[", "n_", "]"}], ":=", " ", 
    RowBox[{"ang", "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"All4Brackets", "[", "n_", "]"}], ":=", " ", 
    RowBox[{"ang", "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"All6Brackets", "[", "n_", "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"ang", "[", 
       RowBox[{
        RowBox[{"Sequence", "@@", "#1"}], ",", "II", ",", 
        RowBox[{"Sequence", "@@", "#2"}]}], "]"}], "&"}], "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "An", " ", "given", " ", "ansatz", " ", "is", " ", "a", " ", "List", " ", 
     "of", " ", "the", " ", "form", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b_", "1", 
         RowBox[{"(", 
          RowBox[{"lambda", ",", " ", "mu"}], ")"}]}], ",", " ", 
        RowBox[{"b2", 
         RowBox[{"(", 
          RowBox[{"lambda", ",", " ", "mu"}], ")"}]}], ",", 
        RowBox[{"...", " ", "bn", 
         RowBox[{"(", 
          RowBox[{"lambda", ",", " ", "mu"}], ")"}]}]}], "}"}], ".", " ", 
      "This"}], " ", "function", " ", "converts", " ", "to", " ", "an", " ", 
     "expression", " ", "in", " ", "terms", " ", "of", " ", "undetermined", 
     " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MomentumTwistorAnsatzToExpression", "[", "ansatz_", "]"}], ":=", 
    
    RowBox[{
     RowBox[{
      RowBox[{"Plus", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"C", "[", "i", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}]}], "&"}], "[", 
     
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"#", "===", "0"}], ",", "Nothing", ",", "#"}], "]"}], "&"}], 
      "/@", "ansatz"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"From", " ", "1108.2227"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hodges5ptMHVNumerator", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"5", ",", "1"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"5", ",", "1", ",", "2", ",", "3"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"From", " ", "1108.2227"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hodges6ptMHVNumerator", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "II", ",", "4", ",", "5", ",", "6"}], 
        "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{
        "2", ",", "3", ",", "4", ",", "II", ",", "5", ",", "6", ",", "1"}], 
        "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{
        "3", ",", "4", ",", "5", ",", "II", ",", "6", ",", "1", ",", "2"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "II", ",", "4", ",", "5", ",", "6"}], 
        "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "4"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "2", ",", "3", ",", "4", ",", "II", ",", "5", ",", "6", ",", "1"}], 
        "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"4", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "3", ",", "4", ",", "5", ",", "II", ",", "6", ",", "1", ",", "2"}], 
        "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "6"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"5", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "4"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "6"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "5"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"3", ",", "6"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"4", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gives", " ", "the", " ", "distance", " ", "between", " ", "two", " ", 
     "elements", " ", "of", " ", "the", " ", "cyclic", " ", "group", " ", 
     SubscriptBox["Z", "n"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NormOnZn", "[", 
     RowBox[{"i_", ",", "j_", ",", "n_"}], "]"}], ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"j", "-", "i"}], "]"}], "\[GreaterEqual]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"n", "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"j", "-", "i"}], "]"}]}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"j", "-", "i"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Converts", " ", "a", " ", "given", " ", "expression", " ", "in", " ", 
     "terms", " ", "of", " ", "spinor", " ", "brackets", " ", "to", " ", 
     "momentum", " ", "twistors", " ", "algorithmically"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SpinorBracketsToMomTwistors", "[", "n_", "]"}], "[", "expr_", 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "//", "AntisymmetriseMomTwistors"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"squ", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
          RowBox[{
           RowBox[{"NormOnZn", "[", 
            RowBox[{"i", ",", "j", ",", "n"}], "]"}], "===", "1"}]}], 
         "\[RuleDelayed]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"ang", "[", 
              RowBox[{
               RowBox[{"#", "-", "1"}], ",", "#", ",", 
               RowBox[{"#", "+", "1"}], ",", 
               RowBox[{"#", "+", "2"}]}], "]"}], 
             RowBox[{
              RowBox[{"ang", "[", 
               RowBox[{
                RowBox[{"#", "-", "1"}], ",", "#"}], "]"}], 
              RowBox[{"ang", "[", 
               RowBox[{"#", ",", 
                RowBox[{"#", "+", "1"}]}], "]"}], 
              RowBox[{"ang", "[", 
               RowBox[{
                RowBox[{"#", "+", "1"}], ",", 
                RowBox[{"#", "+", "2"}]}], "]"}]}]], "&"}], "[", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"j", "-", "i"}], "]"}], "\[GreaterEqual]", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}], ",", "j", ",", 
             "i"}], "]"}], "]"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"squ", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
          RowBox[{
           RowBox[{"NormOnZn", "[", 
            RowBox[{"i", ",", "j", ",", "n"}], "]"}], "\[GreaterEqual]", " ", 
           "2"}]}], "\[RuleDelayed]", " ", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"ang", "[", 
            RowBox[{
             RowBox[{"i", "-", "1"}], ",", "i", ",", 
             RowBox[{"i", "+", "1"}], ",", "II", ",", 
             RowBox[{"j", "-", "1"}], ",", "j", ",", 
             RowBox[{"j", "+", "1"}]}], "]"}], 
           RowBox[{
            RowBox[{"ang", "[", 
             RowBox[{
              RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], 
            RowBox[{"ang", "[", 
             RowBox[{"i", ",", 
              RowBox[{"i", "+", "1"}]}], "]"}], 
            RowBox[{"ang", "[", 
             RowBox[{
              RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], 
            RowBox[{"ang", "[", 
             RowBox[{"j", ",", 
              RowBox[{"j", "+", "1"}]}], "]"}]}]], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"ang", "[", "x__", "]"}], " ", "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"ang", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", "II"}], ",", "II", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{"#", ",", "n", ",", "1"}], "]"}]}], "]"}], "&"}], "/@", 
          
          RowBox[{"{", "x", "}"}]}], ")"}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Converts", " ", "any", " ", "twistor", " ", "6", " ", "brackets", " ", 
      "in", " ", "expr", " ", "to", " ", "a", " ", "sum", " ", "of", " ", 
      "twistor", " ", "4", " ", "brackets", " ", "*", " ", "twistor", " ", 
      "2", " ", "brackets"}], ",", " ", 
     RowBox[{
     "expanding", " ", "the", " ", "3", " ", "labels", " ", "on", " ", "the", 
      " ", "left", " ", "of", " ", "the", " ", "infinity", " ", "twistor"}]}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMomTwistor6BracketLeft", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{
         "i_", ",", "j_", ",", "k_", ",", "II", ",", "a_", ",", "b_", ",", 
          "c_"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"k", ",", "a", ",", "b", ",", "c"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"j", ",", "k"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"i", ",", "a", ",", "b", ",", "c"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"k", ",", "i"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"j", ",", "a", ",", "b", ",", "c"}], "]"}]}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "i_", ",", "II", ",", "j_", ",", "k_", ",", "Bar", ",", "a_", ",", 
         "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{"k", ",", "a", ",", "b", ",", "c"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{"i", ",", "k"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{"j", ",", "a", ",", "b", ",", "c"}], "]"}]}]}]}]}], "//", 
     "AntisymmetriseMomTwistors"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Converts", " ", "any", " ", "twistor", " ", "6", " ", "brackets", " ", 
      "in", " ", "expr", " ", "to", " ", "a", " ", "sum", " ", "of", " ", 
      "twistor", " ", "4", " ", "brackets", " ", "*", " ", "twistor", " ", 
      "2", " ", "brackets"}], ",", " ", 
     RowBox[{
     "expanding", " ", "the", " ", "3", " ", "labels", " ", "on", " ", "the", 
      " ", "right", " ", "of", " ", "the", " ", "infinity", " ", 
      "twistor"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMomTwistor6BracketRight", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{
         "i_", ",", "j_", ",", "k_", ",", "II", ",", "a_", ",", "b_", ",", 
          "c_"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "a"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"b", ",", "c"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "b"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"c", ",", "a"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "c"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{
        "i_", ",", "II", ",", "j_", ",", "k_", ",", "Bar", ",", "a_", ",", 
         "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{"k", ",", "a", ",", "b", ",", "c"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{"i", ",", "k"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{"j", ",", "a", ",", "b", ",", "c"}], "]"}]}]}]}]}], "//", 
     "AntisymmetriseMomTwistors"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"now", " ", "we", " ", "can", " ", "use", " ", 
         RowBox[{"eg", ".", " ", 
          RowBox[{"momstring", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", "4"}], "]"}]}], " ", "to", 
         " ", "mean"}], " ", "<", "1"}], "|", 
       RowBox[{"2", " ", "+", " ", "3"}], "|", "4"}], "]"}], ",", " ", 
     RowBox[{
     "and", " ", "this", " ", "function", " ", "will", " ", "replace", " ", 
      "all", " ", "instances", " ", "of", " ", "momstring", " ", "in", " ", 
      "an", " ", "expression", " ", "with", " ", "their", " ", "angle", " ", 
      "and", " ", "square", " ", "bracket", " ", 
      RowBox[{"forms", ".", " ", "also"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", "is", " ", "a", " ", 
      "mandelstam", " ", "invariant"}], ",", " ", 
     RowBox[{
     "and", " ", "replace", " ", "that", " ", "also", " ", "with", " ", 
      "this", " ", "function"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMomentumStringAndMandelstam", "[", "expr_", "]"}], ":=", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{
         RowBox[{"s", "[", "labels__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ang", "[", 
             RowBox[{
              RowBox[{"i", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"i", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
            RowBox[{"squ", "[", 
             RowBox[{
              RowBox[{"i", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"i", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"{", "labels", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"momstring", "[", 
         RowBox[{"x_", ",", "labels_List", ",", "y_"}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ang", "[", 
            RowBox[{"x", ",", "i"}], "]"}], 
           RowBox[{"squ", "[", 
            RowBox[{"i", ",", "y"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "labels"}], "}"}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"momstring", "[", 
        RowBox[{"x_", ",", "labels1_List", ",", "labels2_List", ",", "y_"}], 
        "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"x", ",", 
            RowBox[{"i", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"squ", "[", 
           RowBox[{
            RowBox[{"i", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"i", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{
            RowBox[{"i", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "y"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Outer", "[", 
              RowBox[{"List", ",", "labels1", ",", "labels2"}], "]"}], ",", 
             "1"}], "]"}]}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{"x_", ",", "x_"}], "]"}], "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"squ", "[", 
         RowBox[{"x_", ",", "x_"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}]}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Run", " ", "this", " ", "display", " ", "function", " ", "on", " ", 
     "expressions", " ", "to", " ", "make", " ", "them", " ", "look", " ", 
     "good"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MomTwistorsDisplay", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"expr", "/.", 
         RowBox[{
          RowBox[{"C", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", "i"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{
          "i_", ",", "j_", ",", "k_", ",", " ", "II", ",", " ", "a_", ",", 
           " ", "b_", ",", " ", "c_"}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\[LeftAngleBracket]\>\"", ",", "i", ",", "j", ",", "k", ",", 
            "\"\<|I|\>\"", ",", "a", ",", "b", ",", "c", ",", 
            "\"\<\[RightAngleBracket]\>\""}], "}"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{
         "i_", ",", " ", "II", ",", "j_", ",", "k_", ",", "Bar", ",", " ", 
          "a_", ",", " ", "b_", ",", " ", "c_"}], "]"}], "\[RuleDelayed]", 
        " ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\[LeftAngleBracket]\>\"", ",", "i", ",", "\"\<|I|\>\"", ",", 
           "j", ",", "k", ",", "\"\<|\>\"", ",", "a", ",", "b", ",", "c", 
           ",", "\"\<\[RightAngleBracket]\>\""}], "}"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"Subscript", "[", 
        RowBox[{"\"\<s\>\"", ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}], "]"}]}]}], "//", 
     "AmplitudesDisplay"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "function", " ", "is", " ", "based", " ", "on", " ", "the", 
     " ", "display", " ", "function", " ", 
     RowBox[{"in", " ", "[", "1806.02732", "]"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmplitudesDisplay", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{
           RowBox[{"B", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"OverBar", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", "brackets", "*)"}], "\[IndentingNewLine]", "/.", 
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "#", "]"}], "]"}], "[", "b__", "]"}], 
              "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"brackets", "[", 
                   RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"bracketdispfunc", "[", 
                   RowBox[{"{", "b", "}"}], "]"}], ",", 
                  RowBox[{"brackets", "[", 
                   RowBox[{"[", 
                    RowBox[{"#", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}], 
               ")"}]}], "&"}], "/@", 
            RowBox[{"Range", "[", "4", "]"}]}], ")"}], ")"}]}], 
        "\[IndentingNewLine]", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "Det", "]"}], "[", 
          RowBox[{"M_", "?", "MatrixQ"}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"\"\<det\>\"", ",", 
            RowBox[{"MatrixForm", "[", "M", "]"}]}], "}"}], "]"}]}]}], 
       "\[IndentingNewLine]", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "Pf", "]"}], "[", 
         RowBox[{"M_", "?", "MatrixQ"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<pf\>\"", ",", 
           RowBox[{"MatrixForm", "[", "M", "]"}]}], "}"}], "]"}]}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"momstring", "[", 
         RowBox[{"x_", ",", "labels_List", ",", "y_"}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\[LeftAngleBracket]\>\"", ",", "x", ",", "\"\<|\>\"", ",", 
           RowBox[{"Row", "@", 
            RowBox[{"Riffle", "[", 
             RowBox[{"labels", ",", "\"\<+\>\""}], "]"}]}], ",", "\"\<|\>\"", 
           ",", "y", ",", "\"\<]\>\""}], "}"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"momstring", "[", 
         RowBox[{"x_", ",", "labels1_List", ",", "labels2_List", ",", "y_"}], 
         "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\[LeftAngleBracket]\>\"", ",", "x", ",", "\"\<|\>\"", ",", 
           RowBox[{"Row", "@", 
            RowBox[{"Riffle", "[", 
             RowBox[{"labels1", ",", "\"\<+\>\""}], "]"}]}], ",", "\"\<|\>\"",
            ",", 
           RowBox[{"Row", "@", 
            RowBox[{"Riffle", "[", 
             RowBox[{"labels2", ",", "\"\<+\>\""}], "]"}]}], ",", "\"\<|\>\"",
            ",", "y", ",", "\"\<\[RightAngleBracket]\>\""}], "}"}], "]"}]}]}],
       "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Parse", " ", 
      RowBox[{"brackets", ".", " ", "If"}], " ", "numbers", " ", "are", " ", 
      "all", " ", "1", " ", "digit"}], ",", " ", 
     RowBox[{"remove", " ", 
      RowBox[{"spaces", ".", " ", "If"}], " ", "not"}], ",", " ", 
     RowBox[{
     "leave", " ", "them", " ", "in", " ", "to", " ", "avoid", " ", 
      "ambiguity"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bracketdispfunc", "[", "list_", "]"}], ":=", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nobarshats", "=", " ", 
             RowBox[{"#", "/.", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"OverBar", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
                 "x"}], ",", 
                RowBox[{
                 RowBox[{"Global`hat", "[", "x_", "]"}], "\[RuleDelayed]", 
                 " ", "x"}]}], "}"}]}]}], "}"}], ",", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MatchQ", "[", 
               RowBox[{"nobarshats", ",", 
                RowBox[{"{", 
                 RowBox[{"_Integer", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"IntegerLength", "/@", "nobarshats"}], "]"}], " ", "===",
                " ", 
               RowBox[{"{", "1", "}"}]}]}], ")"}], "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MatchQ", "[", 
               RowBox[{"nobarshats", ",", 
                RowBox[{"{", 
                 RowBox[{"_Symbol", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"StringLength", "/@", 
                 RowBox[{"SymbolName", "/@", "nobarshats"}]}], "]"}], " ", "===",
                " ", 
               RowBox[{"{", "1", "}"}]}]}], ")"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", "#", ",", 
         RowBox[{"Riffle", "[", 
          RowBox[{"#", ",", "\"\< \>\""}], "]"}]}], "]"}], "&"}], "@", 
      "list"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"heads", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"ang", ",", "squ", ",", "cir", ",", "mu"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"brackets", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\[LeftAngleBracket]\>\"", ",", "\"\<\[RightAngleBracket]\>\""}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<[\>\"", ",", "\"\<]\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<(\>\"", ",", "\"\<)\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<[\>\"", ",", "\"\<\!\(\*SubscriptBox[\(]\), \(\[Mu]\)]\)\>\""}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.790571562975515*^9, 3.790571594500757*^9}, {
   3.7905716352918453`*^9, 3.79057174546725*^9}, {3.7905718545573597`*^9, 
   3.790572240286886*^9}, {3.790572324641068*^9, 3.7905724701518097`*^9}, {
   3.7905725121187162`*^9, 3.790572545866251*^9}, {3.790572611437005*^9, 
   3.790572647920982*^9}, {3.790573768838645*^9, 3.790573877288661*^9}, {
   3.790574003494568*^9, 3.790574148242907*^9}, {3.790574555213166*^9, 
   3.790574557501412*^9}, {3.790574591457049*^9, 3.7905747904495153`*^9}, {
   3.790574825982695*^9, 3.790574917803544*^9}, {3.7905749728171387`*^9, 
   3.7905749793631697`*^9}, {3.79057501681074*^9, 3.7905752148065033`*^9}, {
   3.790575320449885*^9, 3.79057548825865*^9}, {3.790575559475185*^9, 
   3.7905755618132067`*^9}, {3.790575592530849*^9, 3.7905755952050543`*^9}, {
   3.790575691999309*^9, 3.79057570637932*^9}, {3.790576281557992*^9, 
   3.790576323252399*^9}, {3.790576455105801*^9, 3.79057649713897*^9}, {
   3.790576547110297*^9, 3.790576571906612*^9}, {3.790594884628611*^9, 
   3.7905949265765057`*^9}, {3.7906191147435827`*^9, 3.790619136429493*^9}, {
   3.790620404484398*^9, 3.7906204295423403`*^9}, {3.79062058965057*^9, 
   3.790620592625208*^9}, {3.790620805632779*^9, 3.790620879435068*^9}, {
   3.790621441427937*^9, 3.790621441632077*^9}, {3.790709719524069*^9, 
   3.790709739592786*^9}, {3.790945149204256*^9, 3.790945248163513*^9}, {
   3.79094755425825*^9, 3.790947555133048*^9}, {3.790962619033032*^9, 
   3.790962702398271*^9}, {3.7909627415939827`*^9, 3.790962898738267*^9}, {
   3.7909629841902*^9, 3.790963089587097*^9}, {3.79102666121003*^9, 
   3.791026680968801*^9}, {3.7918153077767267`*^9, 3.791815308100082*^9}, {
   3.7959387913667994`*^9, 3.795938802440901*^9}, {3.7959389792436934`*^9, 
   3.795938979358439*^9}, {3.795949838197132*^9, 3.795949839050138*^9}, {
   3.812265622396343*^9, 3.8122656619892178`*^9}, {3.812265806464819*^9, 
   3.81226619298668*^9}, {3.812266227554879*^9, 3.8122662279343843`*^9}, 
   3.812266270047922*^9, {3.812266368859136*^9, 3.812266395844597*^9}, {
   3.8122709195460243`*^9, 3.812270946272127*^9}, {3.812270990421453*^9, 
   3.812271111533449*^9}, {3.8122711657757587`*^9, 3.812271250127018*^9}, {
   3.812271291327012*^9, 3.8122712919936323`*^9}, {3.8122713713482533`*^9, 
   3.812271410012055*^9}, {3.8122715027118692`*^9, 3.81227159967389*^9}, {
   3.81227180563612*^9, 3.8122718384721727`*^9}, {3.812271925910962*^9, 
   3.812272149747986*^9}, {3.812272189215556*^9, 3.8122722582229757`*^9}, {
   3.812272308628373*^9, 3.812272367241729*^9}, {3.812272403558988*^9, 
   3.812272408219152*^9}, {3.81227298483084*^9, 3.812272985425908*^9}, {
   3.812274751898635*^9, 3.812274753589285*^9}, {3.812275633401971*^9, 
   3.812275649360045*^9}, 3.812278106989215*^9, {3.812283336096642*^9, 
   3.812283428081846*^9}, {3.81228346573978*^9, 3.812283516472582*^9}, {
   3.8122837603531837`*^9, 3.8122837979412117`*^9}, {3.8122874783329067`*^9, 
   3.812287478352625*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"01ade453-e96f-408d-872f-2e7d80c70004"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Functions for generating numerical momentum twistors and applying to \
expressions\
\>", "Section",
 CellChangeTimes->{{3.8122662764155083`*^9, 3.8122662846054173`*^9}, {
  3.812274873008843*^9, 
  3.81227487950977*^9}},ExpressionUUID->"43dc4726-8478-41b9-a310-\
98bcfecb6f4f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Gives", " ", "a", " ", "2", " ", "*", " ", "n", " ", "rational", " ", 
    "positroid", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ie", " ", "all", " ", "ordered", " ", "minors"}], " ", ">", 
      " ", "0"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RandomPositroid2byn", "[", "n_", "]"}], ":=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "n", "}"}]}], "]"}], ",", 
       RowBox[{"Sort", "[", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              SuperscriptBox["10", "6"]}], "}"}], ",", "n"}], "]"}]}], 
         SuperscriptBox["10", "6"]], "]"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generates", " ", "random", " ", "rational", " ", "complex", " ", 
     "twistors"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomTwistors", "[", "n_", "]"}], ":=", " ", 
    RowBox[{"Partition", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Apply", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "#2"}]}], "}"}], "&"}], ",", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"RandomInteger", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["10", "6"]}], ",", 
               SuperscriptBox["10", "6"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"4", " ", "n"}], ",", "2"}], "}"}]}], "]"}]}], 
          SuperscriptBox["10", "6"]], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "]"}], ",", "4"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Generates", " ", "random", " ", "rational", " ", "twistors"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomRealTwistors", "[", "n_", "]"}], ":=", " ", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["10", "6"]}], ",", 
          SuperscriptBox["10", "6"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "4"}], "}"}]}], "]"}]}], 
     SuperscriptBox["10", "6"]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Generates", " ", "random", " ", "twistors", " ", "with", " ", "lamba", 
     " ", "matrix", " ", "a", " ", "positroid"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomTwistorsPositroidLambda", "[", "n_", "]"}], ":=", " ", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"RandomPositroid2byn", "[", "n", "]"}], "]"}], ",", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["10", "6"]}], ",", 
             SuperscriptBox["10", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}]}], 
        SuperscriptBox["10", "6"]]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Takes", " ", "a", " ", "given", " ", "set", " ", "of", " ", 
      "twistors"}], ",", " ", 
     RowBox[{
     "and", " ", "replaces", " ", "the", " ", "mus", " ", "with", " ", 
      "random", " ", "complex", " ", "rational", " ", "components"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomizeTwistorMus", "[", "twistors_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"twistors", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Apply", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "#2"}]}], "}"}], "&"}], ",", 
             FractionBox[
              RowBox[{" ", 
               RowBox[{"RandomInteger", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["10", "6"]}], ",", 
                   SuperscriptBox["10", "6"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Length", "[", "twistors", "]"}]}], ",", "2"}], 
                  "}"}]}], "]"}]}], 
              SuperscriptBox["10", "6"]], ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "]"}], ",", "2"}], "]"}], 
        "]"}]}], "]"}], "//", "Transpose"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Takes", " ", "a", " ", "given", " ", "set", " ", "of", " ", 
      "twistors"}], ",", " ", 
     RowBox[{
     "and", " ", "replaces", " ", "the", " ", "mus", " ", "with", " ", 
      "random", " ", "rational", " ", "components"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomizeTwistorMusReal", "[", "twistors_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"twistors", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}], ",", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["10", "6"]}], ",", 
             SuperscriptBox["10", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"Length", "[", "twistors", "]"}]}], "}"}]}], "]"}]}], 
        SuperscriptBox["10", "6"]]}], "]"}], "//", "Transpose"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Takes", " ", "a", " ", "given", " ", "set", " ", "of", " ", 
      "twistors"}], ",", " ", 
     RowBox[{
     "and", " ", "replaces", " ", "the", " ", "lambdas", " ", "with", " ", 
      "random", " ", "complex", " ", "rational", " ", "components"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomizeTwistorLambdas", "[", "twistors_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Apply", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "#2"}]}], "}"}], "&"}], ",", 
             FractionBox[
              RowBox[{" ", 
               RowBox[{"RandomInteger", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["10", "6"]}], ",", 
                   SuperscriptBox["10", "6"]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Length", "[", "twistors", "]"}]}], ",", "2"}], 
                  "}"}]}], "]"}]}], 
              SuperscriptBox["10", "6"]], ",", 
             RowBox[{"{", "1", "}"}]}], "]"}], "]"}], ",", "2"}], "]"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Transpose", "[", 
        RowBox[{"twistors", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"3", ";;", "4"}]}], "]"}], "]"}], "]"}]}], "]"}], "//", 
     "Transpose"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Takes", " ", "a", " ", "given", " ", "set", " ", "of", " ", 
      "twistors"}], ",", " ", 
     RowBox[{
     "and", " ", "replaces", " ", "the", " ", "lambdas", " ", "with", " ", 
      "a", " ", "random", " ", "positroid"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomizeTwistorLambdasPositroid", "[", "twistors_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"RandomPositroid2byn", "[", 
         RowBox[{"Length", "[", "twistors", "]"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Transpose", "[", 
        RowBox[{"twistors", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"3", ";;", "4"}]}], "]"}], "]"}], "]"}]}], "]"}], "//", 
     "Transpose"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "take", " ", "a", " ", "given", " ", "expression", " ", "in", " ", 
      "terms", " ", "of", " ", "spinor", " ", "brackets"}], ",", " ", 
     RowBox[{
     "momentum", " ", "twistor", " ", "brackets", " ", "and", " ", 
      "mandelstam", " ", "invariants"}], ",", " ", 
     RowBox[{
     "and", " ", "evaluates", " ", "it", " ", "on", " ", "the", " ", 
      "twistors", " ", "provided"}], ",", " ", 
     RowBox[{
     "which", " ", "is", " ", "a", " ", "4", "*", "n", " ", "matrix"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyMomentumTwistors", "[", "twistors_", "]"}], "[", "expr_", 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"im1", ",", "ip1"}], "}"}], ",", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nnnn", "=", 
           RowBox[{"Length", "[", "twistors", "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"lam", ",", "mu", ",", "lamt", " ", ",", 
             RowBox[{"infinityA", " ", "=", " ", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], ",", 
             RowBox[{"infinityB", "=", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}]}], "}"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lam", " ", "=", " ", 
             RowBox[{"twistors", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"mu", " ", "=", " ", 
             RowBox[{"twistors", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"3", ";;", "4"}]}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lamt", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Evaluate", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"mu", "[", 
                    RowBox[{"[", "im1", "]"}], "]"}], 
                    RowBox[{"Det", "[", 
                    RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"ip1", ",", "iiiii"}], "}"}], "]"}], "]"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"mu", "[", 
                    RowBox[{"[", "ip1", "]"}], "]"}], 
                    RowBox[{"Det", "[", 
                    RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"iiiii", ",", "im1"}], "}"}], "]"}], "]"}], 
                    "]"}]}], "+", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"mu", "[", 
                    RowBox[{"[", "iiiii", "]"}], "]"}], 
                    RowBox[{"Det", "[", 
                    RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"im1", ",", "ip1"}], "}"}], "]"}], "]"}], 
                    "]"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Det", "[", 
                    RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"im1", ",", "iiiii"}], "}"}], "]"}], "]"}], "]"}], 
                    RowBox[{"Det", "[", 
                    RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"iiiii", ",", "ip1"}], "}"}], "]"}], "]"}], 
                    "]"}]}], ")"}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"im1", "\[Rule]", " ", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"iiiii", "-", "1"}], ",", "nnnn", ",", "1"}], 
                    "]"}]}], ",", 
                   RowBox[{"ip1", "\[Rule]", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"iiiii", "+", "1"}], ",", "nnnn", ",", "1"}], 
                    "]"}]}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"iiiii", ",", "nnnn"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ReplaceMomentumStringAndMandelstam", "[", "expr", "]"}],
              "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"ang", "[", 
                 RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", " ", 
                RowBox[{"Det", "[", 
                 RowBox[{"lam", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"squ", "[", 
                 RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", " ", 
                RowBox[{"Det", "[", 
                 RowBox[{"lamt", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "i"}], "}"}], "]"}], "]"}], "]"}]}], 
               RowBox[{"(*", 
                RowBox[{
                "need", " ", "a", " ", "minus", " ", "sign", " ", "in", " ", 
                 "defintion", " ", "of", " ", "either", " ", "angle", " ", 
                 "or", " ", "square", " ", 
                 RowBox[{"brackets", "."}]}], "*)"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"ang", "[", 
                 RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], 
                "\[RuleDelayed]", " ", 
                RowBox[{"Det", "[", 
                 RowBox[{"twistors", "[", 
                  RowBox[{"[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}],
                   "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"ang", "[", 
                 RowBox[{
                 "i_", ",", "j_", ",", "k_", ",", "II", ",", "a_", ",", "b_", 
                  ",", "c_"}], "]"}], "\[RuleDelayed]", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Det", "[", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"twistors", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}], 
                    ",", 
                    RowBox[{"{", "infinityA", "}"}]}], "]"}], "]"}], " ", 
                  RowBox[{"Det", "[", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "infinityB", "}"}], ",", 
                    RowBox[{"twistors", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}], "]"}]}], 
                    "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"Det", "[", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"twistors", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}], 
                    ",", 
                    RowBox[{"{", "infinityB", "}"}]}], "]"}], "]"}], " ", 
                  RowBox[{"Det", "[", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "infinityA", "}"}], ",", 
                    RowBox[{"twistors", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}], "]"}]}], 
                    "]"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"ang", "[", 
                 RowBox[{
                 "i_", ",", "II", ",", "j_", ",", "k_", ",", "Bar", ",", "a_",
                   ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Det", "[", 
                   RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}], "]"}], 
                  RowBox[{"Det", "[", 
                   RowBox[{"twistors", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "a", ",", "b", ",", "c"}], "}"}], "]"}],
                     "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"Det", "[", 
                   RowBox[{"lam", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "k"}], "}"}], "]"}], "]"}], "]"}], 
                  RowBox[{"Det", "[", 
                   RowBox[{"twistors", "[", 
                    RowBox[{"[", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "a", ",", "b", ",", "c"}], "}"}], "]"}],
                     "]"}], "]"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}]}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], "//", "Quiet"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "numerical", " ", "version", " ", "of", " ", "the", " ", "above"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NApplyMomentumTwistors", "[", "twistors_", "]"}], "[", "expr_", 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"ApplyMomentumTwistors", "[", 
      RowBox[{"N", "[", "twistors", "]"}], "]"}], "[", "expr", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.812275665049595*^9, {3.812283607230845*^9, 3.812283620503728*^9}, {
   3.8122836605737047`*^9, 3.8122836984460573`*^9}, {3.812284226282338*^9, 
   3.8122842340422573`*^9}, 3.812287478379759*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"33542dab-7e7c-49a4-9986-c577bf5b0a76"]
}, Closed]],

Cell[CellGroupData[{

Cell["Exhaustive ansatze scanning algorithms, as in appendix D1", "Section",
 CellChangeTimes->{{3.7917910124499493`*^9, 3.7917910143162327`*^9}, {
   3.791814322916072*^9, 3.791814340353735*^9}, {3.791895678735889*^9, 
   3.791895684582643*^9}, {3.81226981560745*^9, 3.81226982969318*^9}, 
   3.812273263813748*^9, {3.812274555905259*^9, 3.8122745606525917`*^9}, 
   3.812274709624194*^9, 
   3.812278150637911*^9},ExpressionUUID->"1f1f15a4-1382-4598-92cf-\
a58e5bfefe57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "takes", " ", "a", " ", "set", " ", "of", 
     " ", "labels", " ", "to", " ", "scan", " ", "over", " ", 
     RowBox[{"(", 
      RowBox[{"ansatzcombinatorics", ",", " ", 
       RowBox[{"eg", ".", " ", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "[", "5", "]"}], ",", 
          RowBox[{"{", "4", "}"}]}], "]"}]}]}], ")"}]}], ",", " ", 
    RowBox[{
    "and", " ", "a", " ", "function", " ", "to", " ", "apply", " ", "to", " ",
      "those", " ", "labels", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ansatz", " ", "function"}], ",", " ", 
       RowBox[{
        RowBox[{"eg", ".", " ", 
         RowBox[{"ang", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3", ",", "#4"}], "]"}]}], "&"}]}], 
      ")"}]}], ",", " ", 
    RowBox[{
    "and", " ", "then", " ", "checks", " ", "all", " ", "possible", " ", 
     "ansatz", " ", "of", " ", "that", " ", "form", " ", "with", " ", "the", 
     " ", "given", " ", "number", " ", "of", " ", 
     RowBox[{"terms", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CheckMomentumTwistorAnsatze", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_", ",", 
      "ansatzfunction_Function", ",", "ansatzcombinatorics_List", ",", 
      "ansatzeterms_Integer"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Switch", "[", 
           RowBox[{"#", ",", "False", ",", "Nothing", ",", "_", ",", "#"}], 
           "]"}], "&"}], "@", 
         RowBox[{"CheckMomentumTwistorAnsatz", "[", 
          RowBox[{"n", ",", "expr", ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"ansatzfunction", ",", "ii", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"ansatzcombinatorics", ",", 
            RowBox[{"{", "ansatzeterms", "}"}]}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}], "]"}], "/;", 
     RowBox[{"0", "<", "ansatzeterms", "\[LessEqual]", " ", "n"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "now", " ", "starts", " ", "from", " ", "1", " ", "term", 
      " ", "and", " ", "then", " ", "continues", " ", "until", " ", "we", " ",
       "find", " ", "simplest", " ", "possible", " ", "ansatze"}], ",", " ", 
     RowBox[{
     "throwing", " ", "out", " ", "info", " ", "about", " ", "degenerate", 
      " ", 
      RowBox[{"ansatze", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyMomentumTwistorExpression", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_", ",", 
      "ansatzfunction_Function", ",", "ansatzcombinatorics_List"}], "]"}], ":=",
     " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ret", " ", "=", " ", 
          RowBox[{
           RowBox[{"CheckMomentumTwistorAnsatze", "[", 
            RowBox[{
            "n", ",", "expr", ",", "ansatzfunction", ",", 
             "ansatzcombinatorics", ",", "numberofterms"}], "]"}], "/.", " ", 
           
           RowBox[{"x_String", "\[Rule]", " ", "Nothing"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ret", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ReconstructMomentumTwistorFunction", "[", 
               RowBox[{"n", ",", "expr", ",", "#"}], "]"}], "&"}], "/@", 
             "ret"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"numberofterms", ",", "1", ",", 
          RowBox[{"Length", "@", "ansatzcombinatorics"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "next", " ", "functions", " ", "are", " ", "for", " ", 
      "specific", " ", "ansatz", " ", "where", " ", "the", " ", "function", 
      " ", "is", " ", "a", " ", "polynomial", " ", "of", " ", "degree", " ", 
      "1", " ", "in", " ", "angle", " ", "4"}], "-", "brackets"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Check", " ", "for", " ", "an", " ", "ansatz", " ", "with", " ", "b_i", 
      " ", "of", " ", "the", " ", "form"}], " ", "<", "abcd", ">", 
     RowBox[{
     "with", " ", "a", " ", "specified", " ", "number", " ", "of", " ", 
      RowBox[{"terms", ".", " ", "return"}], " ", "information", " ", "about",
       " ", "degenerate", " ", "ansatze"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor4BracketAnsatze", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_", ",", 
      "ansatzeterms_Integer"}], "]"}], ":=", " ", 
    RowBox[{"CheckMomentumTwistorAnsatze", "[", 
     RowBox[{"n", ",", "expr", ",", 
      RowBox[{"Function", "[", 
       RowBox[{"ang", "[", 
        RowBox[{
         RowBox[{"Slot", "[", "1", "]"}], ",", 
         RowBox[{"Slot", "[", "2", "]"}], ",", 
         RowBox[{"Slot", "[", "3", "]"}], ",", 
         RowBox[{"Slot", "[", "4", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], ",", "ansatzeterms"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "start", " ", "from", " ", "1", " ", "term", " ", "and", " ", "then", " ",
      "continue", " ", "until", " ", "we", " ", "find", " ", "simplest", " ", 
     "possible", " ", 
     RowBox[{"ansatze", ".", " ", "Throw"}], " ", "out", " ", "info", " ", 
     "about", " ", "degenerate", " ", 
     RowBox[{"ansatze", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyLinearMomentumTwistor4BracketExpression", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_"}], "]"}], ":=",
     " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ret", " ", "=", " ", 
          RowBox[{
           RowBox[{"CheckLinearMomentumTwistor4BracketAnsatze", "[", 
            RowBox[{"n", ",", "expr", ",", "numberofterms"}], "]"}], "/.", 
           " ", 
           RowBox[{"x_String", "\[Rule]", " ", "Nothing"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ret", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ReconstructMomentumTwistorFunction", "[", 
               RowBox[{"n", ",", "expr", ",", "#"}], "]"}], "&"}], "/@", 
             "ret"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"numberofterms", ",", "1", ",", 
          RowBox[{"Binomial", "[", 
           RowBox[{"n", ",", "4"}], "]"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Check", " ", "for", " ", "an", " ", "ansatz", " ", "with", " ", "b_i", 
       " ", "of", " ", "the", " ", "form"}], " ", "<", "abc"}], "|", "I", "|", 
     RowBox[{"def", ">", " ", 
      RowBox[{
      "with", " ", "a", " ", "specified", " ", "number", " ", "of", " ", 
       RowBox[{"terms", ".", " ", "return"}], " ", "information", " ", 
       "about", " ", "degenerate", " ", 
       RowBox[{"ansatze", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor6BracketAnsatze", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_", ",", 
      "ansatzeterms_Integer"}], "]"}], ":=", " ", 
    RowBox[{"CheckMomentumTwistorAnsatze", "[", 
     RowBox[{"n", ",", "expr", ",", 
      RowBox[{"Function", "[", 
       RowBox[{"ang", "[", 
        RowBox[{
         RowBox[{"Slot", "[", "1", "]"}], ",", 
         RowBox[{"Slot", "[", "2", "]"}], ",", 
         RowBox[{"Slot", "[", "3", "]"}], ",", "II", ",", 
         RowBox[{"Slot", "[", "4", "]"}], ",", 
         RowBox[{"Slot", "[", "5", "]"}], ",", 
         RowBox[{"Slot", "[", "6", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"Flatten", "/@", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ",", "ansatzeterms"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "start", " ", "from", " ", "1", " ", "term", " ", "and", " ", "then", " ",
      "build", " ", "up", " ", "until", " ", "we", " ", 
     RowBox[{"stop", ".", " ", "Throw"}], " ", "out", " ", "info", " ", 
     "about", " ", "degenerate", " ", 
     RowBox[{"ansatze", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_"}], "]"}], ":=",
     " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ret", " ", "=", " ", 
          RowBox[{
           RowBox[{"CheckLinearMomentumTwistor6BracketAnsatze", "[", 
            RowBox[{"n", ",", "expr", ",", "numberofterms"}], "]"}], "/.", 
           " ", 
           RowBox[{"x_String", "\[Rule]", " ", "Nothing"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ret", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ReconstructMomentumTwistorFunction", "[", 
               RowBox[{"n", ",", "expr", ",", "#"}], "]"}], "&"}], "/@", 
             "ret"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"numberofterms", ",", "1", ",", 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "3"}], "]"}], ",", "2"}], "]"}]}], "}"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "These", " ", "are", " ", "the", " ", "ansatze", " ", "of", " ", "the",
         " ", "form"}], " ", "<", "a"}], "|", "I", "|", "bc", "|", 
      RowBox[{"def", ">"}]}], ",", " ", 
     RowBox[{"we", " ", "call", " ", 
      RowBox[{"this", " ", "'"}], "6", " ", "bracket", " ", "type", " ", 
      RowBox[{
       RowBox[{"2", "'"}], ".", "\[IndentingNewLine]", "There"}], " ", "are", 
      " ", "nC3", " ", "of", " ", "the", " ", "plane"}], ",", " ", 
     RowBox[{
     "then", " ", "we", " ", "need", " ", "distinct", " ", "labels", " ", 
      "for", " ", "the", " ", "line", " ", "so", " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "3"}], ")"}], "C2", " ", "of", " ", "those"}], ",", 
     " ", 
     RowBox[{
     "then", " ", "the", " ", "point", " ", "needs", " ", "be", " ", 
      "distinct", " ", "from", " ", "the", " ", "line"}], ",", " ", 
     RowBox[{"so", " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "C1", " ", "of", " ", 
      RowBox[{"those", ".", " ", "Hence"}], " ", "nC3", " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "3"}], ")"}], "C2", " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "C1", " ", "total", " ", "to", " ", 
      "check", " ", "at", " ", "n", " ", 
      RowBox[{"points", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor6BracketType2Ansatze", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_", ",", 
      "ansatzeterms_Integer"}], "]"}], ":=", " ", 
    RowBox[{"CheckMomentumTwistorAnsatze", "[", 
     RowBox[{"n", ",", "expr", ",", 
      RowBox[{"Function", "[", 
       RowBox[{"ang", "[", 
        RowBox[{
         RowBox[{"Slot", "[", "1", "]"}], ",", "II", ",", 
         RowBox[{"Slot", "[", "2", "]"}], ",", 
         RowBox[{"Slot", "[", "3", "]"}], ",", "Bar", ",", 
         RowBox[{"Slot", "[", "4", "]"}], ",", 
         RowBox[{"Slot", "[", "5", "]"}], ",", 
         RowBox[{"Slot", "[", "6", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{"iii", ",", "#2"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"iii", ",", "#1"}], "}"}]}], "]"}], "&"}], "@@@", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Subsets", "[", 
                  RowBox[{
                   RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "#"}], "]"}], ",", 
                   
                   RowBox[{"{", "1", "}"}]}], "]"}], ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{"#", ",", "ijiji"}], "]"}]}], "}"}], "&"}], "/@", 
              RowBox[{"Subsets", "[", 
               RowBox[{
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", "n", "]"}], ",", "ijiji"}], "]"}], 
                ",", 
                RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"ijiji", ",", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "n", "]"}], ",", 
                 RowBox[{"{", "3", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           "1"}], "]"}]}], ",", "1"}], "]"}], ",", "ansatzeterms"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "start", " ", "from", " ", "1", " ", "term", " ", "and", " ", "then", " ",
      "build", " ", "up", " ", "until", " ", "we", " ", 
     RowBox[{"stop", ".", " ", "Throw"}], " ", "out", " ", "info", " ", 
     "about", " ", "degenerate", " ", 
     RowBox[{"ansatze", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyLinearMomentumTwistor6BracketType2Expression", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", " ", 
       RowBox[{"n", "\[GreaterEqual]", " ", "4"}]}], ",", "expr_"}], "]"}], ":=",
     " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ret", " ", "=", " ", 
          RowBox[{
           RowBox[{"CheckLinearMomentumTwistor6BracketType2Ansatze", "[", 
            RowBox[{"n", ",", "expr", ",", "numberofterms"}], "]"}], "/.", 
           " ", 
           RowBox[{"x_String", "\[Rule]", " ", "Nothing"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ret", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ReconstructMomentumTwistorFunction", "[", 
               RowBox[{"n", ",", "expr", ",", "#"}], "]"}], "&"}], "/@", 
             "ret"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"numberofterms", ",", "1", ",", 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"n", ",", "3"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"n", "-", "3"}], ",", "2"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", "1"}], "]"}]}]}], "}"}]}], "]"}]}],
      "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.812273301302253*^9, 3.812273302061687*^9}, {
   3.812273399264592*^9, 3.812273841878653*^9}, {3.812273882084564*^9, 
   3.812273937321348*^9}, {3.812274040059606*^9, 3.81227411372579*^9}, {
   3.812274155398685*^9, 3.812274389617387*^9}, {3.812274433317273*^9, 
   3.812274438254487*^9}, {3.8122744891759787`*^9, 3.81227449074966*^9}, {
   3.81227452542629*^9, 3.8122745258251038`*^9}, {3.812274718818*^9, 
   3.812274720140884*^9}, 3.81227567891254*^9, {3.8122778093873587`*^9, 
   3.8122779018569517`*^9}, {3.812277985792055*^9, 3.812278040780849*^9}, 
   3.812278270643323*^9, {3.812284324115533*^9, 3.81228443587783*^9}, {
   3.8122846089283743`*^9, 3.812284632199471*^9}, {3.812285059144148*^9, 
   3.8122851220496683`*^9}, {3.812285584151883*^9, 3.812285598127404*^9}, {
   3.8122862823290462`*^9, 3.812286282643935*^9}, {3.8122863635227222`*^9, 
   3.8122864621969147`*^9}, {3.812286501383314*^9, 3.812286509936204*^9}, {
   3.812286588742082*^9, 3.8122865889661503`*^9}, 3.812287478393086*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"c5d2eb6d-cdae-4aa3-a7ca-f20db2d7a27c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ansatz checking algorithm, as in appendix D2", "Section",
 CellChangeTimes->{{3.790706539083344*^9, 3.790706541716226*^9}, {
  3.8122697801232986`*^9, 3.8122698023090343`*^9}, {3.812274627595294*^9, 
  3.812274646132375*^9}},ExpressionUUID->"1bb08c48-eafc-449e-ad2e-\
568c53f32ebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "realises", " ", "the", " ", "algorithm", 
      " ", "described", " ", "in", " ", "appendix", " ", 
      RowBox[{"D2", ".", "\[IndentingNewLine]", "Note"}], " ", "if", " ", 
      "you", " ", "accidentally", " ", "try", " ", "an", " ", "ansatz", " ", 
      "with", " ", 
      RowBox[{"eg", "."}]}], " ", "<", "1237", ">", " ", 
     RowBox[{"at", " ", "6", " ", "points"}]}], ",", " ", 
    RowBox[{
     RowBox[{"you", "'"}], "ll", " ", "run", " ", "into", " ", "a", " ", 
     "lot", " ", "of", " ", 
     RowBox[{"errors", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CheckMomentumTwistorAnsatz", "[", 
     RowBox[{"n_Integer", ",", "expr_", ",", "ansatzterms_List"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", "=", " ", 
        RowBox[{"Length", "[", "ansatzterms", "]"}]}], "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Ntwistors1", "=", 
           RowBox[{"{", 
            RowBox[{"RandomRealTwistors", "[", "n", "]"}], "}"}]}], ",", 
          RowBox[{"Ntwistors2", "=", 
           RowBox[{"{", "}"}]}], ",", "Nexprvector1", ",", "Nexprvector2", 
          ",", "Nansatzmatrix1", ",", "Nansatzmatrix2"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "generate", " ", "2", "m", " ", "kinematical", " ", "points", " ", 
          "with", " ", "different", " ", "\[Mu]", " ", "and", " ", "the", " ",
           "same", " ", "\[Lambda]"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Ntwistors1", ",", 
             RowBox[{"RandomizeTwistorMusReal", "[", 
              RowBox[{"First", "[", "Ntwistors1", "]"}], "]"}]}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"m", "-", "1"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Ntwistors2", ",", 
             RowBox[{"RandomizeTwistorMusReal", "[", 
              RowBox[{"First", "[", "Ntwistors1", "]"}], "]"}]}], "]"}], ",", 
           
           RowBox[{"{", "m", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Ntwistors1", " ", "=", " ", 
          RowBox[{"N", "[", "Ntwistors1", "]"}]}], ";", 
         RowBox[{"Ntwistors2", " ", "=", " ", 
          RowBox[{"N", "[", "Ntwistors2", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "evaluate", " ", "the", " ", "expression", " ", "at", " ", "each", 
           " ", "kinematical", " ", "point"}], "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{"Nexprvector1", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", "expr", 
             "]"}], "&"}], "/@", "Ntwistors1"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Nexprvector2", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", "expr", 
             "]"}], "&"}], "/@", "Ntwistors2"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "evaluate", " ", "each", " ", "term", " ", "of", " ", "the", " ", 
           "ansatz", " ", "at", " ", "each", " ", "kinematical", " ", 
           RowBox[{"point", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Nansatzmatrix1", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", 
             "ansatzterms", "]"}], "&"}], "/@", "Ntwistors1"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Nansatzmatrix2", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", 
             "ansatzterms", "]"}], "&"}], "/@", "Ntwistors2"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "check", " ", "if", " ", "the", " ", "matrix", " ", "is", " ", 
            RowBox[{"invertible", ".", " ", "We"}], " ", "want", " ", "to", 
            " ", "keep", " ", 
            RowBox[{
             RowBox[{"Inverse", "[", "Nansatzmatrix2", "]"}], ".", 
             "Nexprvector2"}]}], ",", " ", 
           RowBox[{
           "because", " ", "if", " ", "any", " ", "of", " ", "the", " ", 
            "coefficients", " ", "a_i", " ", "are", " ", "zero"}], ",", " ", 
           RowBox[{"we", " ", "will", " ", "return", " ", "that", " ", 
            RowBox[{"information", ".", " ", "Otherwise"}], " ", "numerical", 
            " ", "values", " ", "of", " ", "the", " ", "a_i", " ", 
            "coefficients", " ", 
            RowBox[{"don", "'"}], "t", " ", "matter", " ", "at", " ", "the", 
            " ", "stage", " ", "because", " ", 
            RowBox[{"they", "'"}], "re", " ", "arbitrary", " ", "functions", 
            " ", "of", " ", 
            RowBox[{"lambda", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Nexprvector2", " ", "=", " ", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"Check", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Inverse", "[", "Nansatzmatrix2", "]"}], ".", 
                "Nexprvector2"}], ",", 
               RowBox[{
               "Return", "[", 
                "\"\<System non-invertible. Most likely your ansatz is \
degenerate (ie. there are linear dependencies between the different terms); \
less likely non-generic kinematical points were generated.\>\"", "]"}]}], 
              "]"}], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "8"}]]}], "]"}], "//", "Quiet"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Now", " ", "check", " ", "against", " ", "the", " ", "final", " ", 
           "equation", " ", "in", " ", "appendix", " ", 
           RowBox[{"D2", ".", " ", "Here"}], " ", "we", " ", "multiply", " ", 
           "over", " ", "by", " ", "Nansatzmatrix1", " ", "to", " ", "cancel",
            " ", 
           RowBox[{"Inverse", "[", "Nansatzmatrix1", "]"}], " ", "on", " ", 
           "both", " ", "sides", " ", "of", " ", "that", " ", "equation", " ",
            "to", " ", "reduce", " ", "the", " ", "number", " ", "of", " ", 
           "matrix", " ", "inverses", " ", 
           RowBox[{"calculated", "."}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"And", "@@", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"Chop", "[", 
               RowBox[{
                RowBox[{"Nexprvector1", "-", 
                 RowBox[{"Nansatzmatrix1", ".", "Nexprvector2"}]}], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "8"}]]}], "]"}], "\[Equal]", "0"}], "]"}]}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"ansatzterms", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"#", "===", "0"}], ",", "#", ",", "1"}], "]"}], 
                 "&"}], "/@", "Nexprvector2"}], ")"}]}], ",", "0"}], "]"}], 
           ",", "False"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7907065722288303`*^9, 3.790706701809161*^9}, {
   3.790706733807193*^9, 3.790707236782055*^9}, 3.7907072694786043`*^9, {
   3.7907073128619137`*^9, 3.7907073241301403`*^9}, {3.790707454074029*^9, 
   3.7907074750404787`*^9}, {3.790707511514287*^9, 3.790707839953825*^9}, {
   3.790707918571537*^9, 3.790707995389984*^9}, {3.790708035850006*^9, 
   3.7907080364294577`*^9}, {3.790708851825139*^9, 3.79070886636383*^9}, {
   3.7907091166617117`*^9, 3.7907091597438297`*^9}, {3.790709469757721*^9, 
   3.790709510797604*^9}, 3.790709593089777*^9, {3.7907096274645977`*^9, 
   3.790709695843943*^9}, {3.7907097493066463`*^9, 3.790709847101956*^9}, {
   3.7907099119607897`*^9, 3.79071006554886*^9}, {3.790710122027831*^9, 
   3.7907102870673237`*^9}, {3.790710322352553*^9, 3.790710355603764*^9}, {
   3.7907110505350437`*^9, 3.790711077621283*^9}, {3.790711117660095*^9, 
   3.790711164991675*^9}, {3.790711257132009*^9, 3.790711302223248*^9}, {
   3.7907113453787813`*^9, 3.790711503804719*^9}, {3.79094049566733*^9, 
   3.7909404975117188`*^9}, {3.7909405685667353`*^9, 
   3.7909406029687862`*^9}, {3.790940735431594*^9, 3.790940753522027*^9}, {
   3.790940909901165*^9, 3.7909411363949003`*^9}, {3.7909412203912697`*^9, 
   3.790941255712678*^9}, {3.790941298869337*^9, 3.7909413096526937`*^9}, {
   3.7909413639856052`*^9, 3.790941390504732*^9}, {3.790941438355816*^9, 
   3.790941558241013*^9}, {3.790942290132728*^9, 3.79094230563062*^9}, {
   3.790942399189847*^9, 3.790942436380774*^9}, {3.790942493285524*^9, 
   3.790942502329917*^9}, {3.79094259195016*^9, 3.790942664311105*^9}, {
   3.790942695777809*^9, 3.790942729562786*^9}, {3.79094282481529*^9, 
   3.790942825394335*^9}, {3.7909450600502777`*^9, 3.79094508284944*^9}, {
   3.790947590961852*^9, 3.790947651437591*^9}, {3.790963203075788*^9, 
   3.790963256404101*^9}, {3.790963344084174*^9, 3.7909635625918407`*^9}, {
   3.7909635978113623`*^9, 3.7909637697491903`*^9}, {3.7909638105441837`*^9, 
   3.790963821511694*^9}, {3.790963862273568*^9, 3.790963904506851*^9}, {
   3.790963953555249*^9, 3.790963969939261*^9}, {3.790964015072967*^9, 
   3.790964057372929*^9}, {3.790964096233728*^9, 3.7909642702960663`*^9}, {
   3.790964379812578*^9, 3.790964589241012*^9}, {3.790966007992663*^9, 
   3.790966013302104*^9}, {3.7909660638119917`*^9, 3.7909661303869543`*^9}, {
   3.790966160807096*^9, 3.790966818387608*^9}, {3.790966918180931*^9, 
   3.7909669440543613`*^9}, {3.790966987977673*^9, 3.790966988875566*^9}, {
   3.790967039481885*^9, 3.790967074491132*^9}, {3.790967106197432*^9, 
   3.7909672243940563`*^9}, {3.790967336465829*^9, 3.790967425760292*^9}, {
   3.7909674606236877`*^9, 3.790967684866674*^9}, {3.79096776938408*^9, 
   3.790967816494347*^9}, 3.790967890834475*^9, {3.791026533094372*^9, 
   3.791026535398965*^9}, {3.7910267019746933`*^9, 3.791026726748713*^9}, {
   3.79102678287427*^9, 3.7910269801112823`*^9}, {3.79102701130494*^9, 
   3.7910273618455963`*^9}, {3.791027415290976*^9, 3.79102741752127*^9}, {
   3.7910274505200653`*^9, 3.791027464610648*^9}, {3.791027535273377*^9, 
   3.7910275359828978`*^9}, {3.791027616127287*^9, 3.7910276186543417`*^9}, {
   3.791027653096106*^9, 3.7910276572428207`*^9}, {3.791027701849938*^9, 
   3.791027706209836*^9}, {3.79102774009796*^9, 3.7910277418154*^9}, {
   3.791030699837817*^9, 3.791030740597019*^9}, {3.791030809233288*^9, 
   3.791030809512155*^9}, {3.791030873291636*^9, 3.7910308954908733`*^9}, {
   3.791031224080571*^9, 3.791031330977063*^9}, {3.791031403108878*^9, 
   3.791031414482813*^9}, {3.791031444779325*^9, 3.7910314524226933`*^9}, {
   3.791031857806697*^9, 3.791031942714313*^9}, 3.7910321771990423`*^9, {
   3.791032355198155*^9, 3.791032357052644*^9}, {3.7910325084314632`*^9, 
   3.7910325711792*^9}, {3.791099591888562*^9, 3.7910995930404787`*^9}, {
   3.791099681893498*^9, 3.791099686467763*^9}, {3.791099776421577*^9, 
   3.7910997891080523`*^9}, {3.7910999619630537`*^9, 3.791099970109645*^9}, {
   3.791100090996358*^9, 3.791100168760809*^9}, {3.7911003790942373`*^9, 
   3.791100500957018*^9}, {3.7911005476967297`*^9, 3.79110057269024*^9}, {
   3.791100660099757*^9, 3.791100663496413*^9}, {3.791100782777783*^9, 
   3.7911008044218893`*^9}, {3.791100906942367*^9, 3.791101020955983*^9}, {
   3.791101095785783*^9, 3.791101121741419*^9}, {3.791101511670047*^9, 
   3.791101704836391*^9}, {3.7911018193503933`*^9, 3.7911018229430437`*^9}, {
   3.791621840629937*^9, 3.791621914423785*^9}, {3.791623699080093*^9, 
   3.791623748205305*^9}, {3.812266420533999*^9, 3.812266420933735*^9}, {
   3.812269878564767*^9, 3.812270121795336*^9}, {3.812270160589456*^9, 
   3.812270265728776*^9}, {3.812270346031*^9, 3.812270399605296*^9}, {
   3.812270448749013*^9, 3.812270627266078*^9}, {3.8122706637484818`*^9, 
   3.812270683602005*^9}, {3.812274575340268*^9, 3.812274578079834*^9}, {
   3.81227461357823*^9, 3.812274615919284*^9}, {3.812274742973569*^9, 
   3.812274744489683*^9}, {3.812275591227895*^9, 3.8122755925546703`*^9}, {
   3.8122756851908484`*^9, 3.812275685261141*^9}, 3.81227796544816*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"26274d2d-3832-4ed5-86e9-f4c6de8177ef"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functional reconstruction algorithms, as in appendix D3", "Section",
 CellChangeTimes->{{3.812274628821006*^9, 
  3.812274635016822*^9}},ExpressionUUID->"2becef19-9ee4-430f-bc74-\
b7b36c46905f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "realises", " ", "the", " ", "algorithm", 
     " ", "in", " ", "appendix", " ", "D3"}], ",", " ", 
    RowBox[{
    "to", " ", "reconstruct", " ", "a", " ", "single", " ", "function", " ", 
     "a", 
     RowBox[{"(", "lambda", ")"}], " ", "of", " ", "the", " ", "form", " ", 
     "specified", " ", "in", " ", "the", " ", 
     RowBox[{"appendix", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "Options", "[", "ReconstructPowerLawAngle2BracketFunction", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"CheckAnsatz", "\[Rule]", " ", "False"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReconstructPowerLawAngle2BracketFunction", "[", 
     RowBox[{"n_Integer", ",", "expr_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Ntwistors1", "=", 
         RowBox[{"{", 
          RowBox[{"RandomTwistorsPositroidLambda", "[", "n", "]"}], "}"}]}], 
        ",", "Ntwistors2", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "We", " ", "need", " ", "an", " ", "extra", " ", "evaluation", " ", 
          "to", " ", "divide", " ", "out", " ", "by", " ", "a", " ", 
          "possible", " ", "overall", " ", "numerical", " ", "constant"}], 
         "*)"}], "\[IndentingNewLine]", "Ntwistorextra", ",", 
        "\[IndentingNewLine]", "Nexprvector1", ",", "Nanglebracketsmatrix1", 
        ",", "\[IndentingNewLine]", "Nexprvector2", ",", 
        "Nanglebracketsmatrix2", ",", "\[IndentingNewLine]", 
        "Nexprvalueextra", ",", "Nanglebracketsvaluesextra", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"anglebrackets", " ", "=", " ", 
         RowBox[{"ang", "@@@", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Ntwistorextra", " ", "=", " ", 
        RowBox[{"RandomizeTwistorLambdasPositroid", "[", 
         RowBox[{"First", "[", "Ntwistors1", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"generate", 
          SuperscriptBox[" ", "n"], 
          SubscriptBox["C", "2"], " ", "kinematical", " ", "points", " ", 
          "with", " ", "the", " ", "same", " ", "mu", " ", "and", " ", 
          "different", " ", 
          RowBox[{"\[Lambda]", ".", "\[IndentingNewLine]", "If"}], " ", 
          RowBox[{"we", "'"}], "re", " ", "going", " ", "to", " ", "check", 
          " ", "the", " ", "ansatz"}], ",", " ", 
         RowBox[{
          RowBox[{"do", " ", "this", " ", "two", " ", "times"}], " ", "-", 
          " ", 
          RowBox[{
          "then", " ", "we", " ", "can", " ", "check", " ", "an", " ", 
           "equation", " ", "to", " ", "see", " ", "if", " ", "the", " ", 
           "equation", " ", "has", " ", "the", " ", "specified", " ", 
           "form"}]}], ",", " ", 
         RowBox[{
         "similar", " ", "to", " ", "that", " ", "used", " ", "to", " ", 
          "check", " ", "a", " ", "linear", " ", "ansatz", " ", "in", " ", 
          "appendix", " ", 
          RowBox[{"D2", ".", " ", "Generally"}], " ", "we", " ", "know", " ", 
          "that", " ", "the", " ", "ansatz", " ", "has", " ", "the", " ", 
          "form", " ", "we", " ", "want"}], ",", " ", 
         RowBox[{"so", " ", "we", " ", 
          RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", 
          RowBox[{"check", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"Ntwistors1", ",", 
           RowBox[{
           "RandomizeTwistorLambdasPositroid", "[", "Ntwistorextra", "]"}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{"n", ",", "2"}], "]"}], "-", "1"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ntwistors1", " ", "=", " ", 
        RowBox[{"N", "[", "Ntwistors1", "]"}]}], ";", 
       RowBox[{"Ntwistorextra", " ", "=", " ", 
        RowBox[{"N", "[", "Ntwistorextra", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "CheckAnsatz", "]"}], "===", "True"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Ntwistors2", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"Ntwistors2", ",", 
              RowBox[{
              "RandomizeTwistorLambdasPositroid", "[", "Ntwistorextra", 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Binomial", "[", 
              RowBox[{"n", ",", "2"}], "]"}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Ntwistors2", " ", "=", " ", 
           RowBox[{"N", "[", "Ntwistors2", "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "evaluate", " ", "the", " ", "log", " ", "of", " ", "the", " ", 
          "expression", " ", "at", " ", "each", " ", "kinematical", " ", 
          "point"}], ",", " ", 
         RowBox[{
         "and", " ", "subtract", " ", "off", " ", "the", " ", "log", " ", 
          "of", " ", "the", " ", "expression", " ", "evaluated", " ", "at", 
          " ", "one", " ", "point", " ", "to", " ", "get", " ", "rid", " ", 
          "of", " ", "any", " ", "overall", " ", "numerical", " ", "scale", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"probably", " ", "+", 
             RowBox[{"1", "/", 
              RowBox[{"-", "1"}]}]}], ")"}], ".", " ", "Then"}], " ", 
          "evaluate", " ", "the", " ", "log", " ", "of", " ", "each", " ", 
          "angle", " ", "bracket", " ", "at", " ", "each", " ", "kinematical",
           " ", 
          RowBox[{"point", ".", " ", "If"}], " ", "checking", " ", "the", " ",
           "ansatz"}], ",", " ", 
         RowBox[{"do", " ", "it", " ", 
          RowBox[{"twice", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "save", " ", "value", " ", "of", " ", "this", " ", "to", " ", 
         "recover", " ", "overall", " ", "numerical", " ", "constant", " ", 
         "at", " ", "the", " ", "end"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Nexprvalueextra", "=", 
        RowBox[{
         RowBox[{"NApplyMomentumTwistors", "[", "Ntwistorextra", "]"}], "[", 
         "expr", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Nanglebracketsvaluesextra", "=", 
        RowBox[{
         RowBox[{"NApplyMomentumTwistors", "[", "Ntwistorextra", "]"}], "/@", 
         "anglebrackets"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Nexprvector1", " ", "=", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", "expr", 
              "]"}], "&"}], "/@", "Ntwistors1"}], ")"}], "/", 
          "Nexprvalueextra"}], "]"}]}], ";", 
       RowBox[{"Nanglebracketsmatrix1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NApplyMomentumTwistors", "[", 
              RowBox[{"Ntwistors1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
             RowBox[{"anglebrackets", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "/", 
            RowBox[{"Nanglebracketsvaluesextra", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "2"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "2"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "CheckAnsatz", "]"}], "===", "True"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Nexprvector2", " ", "=", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", 
                 "expr", "]"}], "&"}], "/@", "Ntwistors2"}], ")"}], "/", 
             RowBox[{
              RowBox[{"NApplyMomentumTwistors", "[", "Ntwistorextra", "]"}], 
              "[", "expr", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Nanglebracketsmatrix2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"NApplyMomentumTwistors", "[", 
                 RowBox[{"Ntwistors2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                RowBox[{"anglebrackets", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}], "/", 
               RowBox[{"Nanglebracketsvaluesextra", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Binomial", "[", 
                RowBox[{"n", ",", "2"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"Binomial", "[", 
                RowBox[{"n", ",", "2"}], "]"}]}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "check", " ", "if", " ", "the", " ", "matrix", " ", "is", " ", 
          RowBox[{"invertible", ".", " ", "We"}], " ", "want", " ", "to", " ",
           "keep", " ", 
          RowBox[{
           RowBox[{"Inverse", "[", "Nansatzmatrix1", "]"}], ".", 
           "Nexprvector1"}], " ", "as", " ", "the", " ", "output"}], ",", " ", 
         RowBox[{
         "if", " ", "the", " ", "ansatz", " ", "is", " ", "correct"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Nexprvector1", " ", "=", " ", 
        RowBox[{
         RowBox[{"Check", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Inverse", "[", "Nanglebracketsmatrix1", "]"}], ".", 
            "Nexprvector1"}], ",", 
           RowBox[{
           "Return", "[", "\"\<System non-invertible. (why?)\>\"", "]"}]}], 
          "]"}], "//", "Quiet"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "CheckAnsatz", "]"}], "===", "True"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"And", "@@", 
              RowBox[{"Thread", "[", 
               RowBox[{
                RowBox[{"Chop", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Nanglebracketsmatrix2", ".", "Nexprvector1"}], 
                   "-", "Nexprvector2"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "8"}]]}], "]"}], "\[Equal]", "0"}], "]"}]}], 
             ",", "\[IndentingNewLine]", "#", ",", "\[IndentingNewLine]", 
             "\"\<The functional form does not match the ansatz\>\""}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", "#"}], 
          "\[IndentingNewLine]", "]"}], "&"}], "[", 
        RowBox[{"(*", 
         RowBox[{"Get", " ", "the", " ", "coefficients"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Nexprvector1", "=", 
          RowBox[{"Rationalize", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"Nexprvector1", ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "8"}]]}], "]"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "8"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"construct", " ", "the", " ", "function"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Times", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"anglebrackets", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"Nexprvector1", "[", 
               RowBox[{"[", "i", "]"}], "]"}]], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "multiply", " ", "by", " ", "the", " ", "overall", " ", 
            "numerical", " ", "constant"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"Rationalize", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Nexprvalueextra", "/", 
                RowBox[{"Times", "@@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Nanglebracketsvaluesextra", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"Nexprvector1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}]}], ")"}], ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "8"}]]}], "]"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "8"}]]}], "]"}]}]}], "\[IndentingNewLine]", 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "realises", " ", "the", " ", "combination",
       " ", "of", " ", "both", " ", "algorithms", " ", "from", " ", 
      "appendices", " ", "D2", " ", "and", " ", "D3"}], ",", " ", 
     RowBox[{
     "to", " ", "reconstruct", " ", "all", " ", "functions", " ", "a_i", 
      RowBox[{"(", "lambda", ")"}]}], ",", " ", 
     RowBox[{
     "for", " ", "a", " ", "given", " ", "ansatz", " ", "of", " ", "the", " ",
       "form", " ", 
      SubscriptBox["\[CapitalSigma]", "i"], "a_i", " ", "b_i", " ", "which", 
      " ", "has", " ", "already", " ", "been", " ", "checked", " ", "and", 
      " ", "is", " ", "known", " ", "to", " ", "match", " ", "with", " ", 
      "the", " ", "input", " ", "function", " ", 
      RowBox[{"f", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReconstructMomentumTwistorFunction", "[", 
     RowBox[{"n_Integer", ",", "expr_", ",", "ansatzterms_List"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", "=", 
        RowBox[{"Length", "[", "ansatzterms", "]"}]}], "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Ntwistorsdifferentlambda", "=", 
           RowBox[{"{", 
            RowBox[{"RandomTwistorsPositroidLambda", "[", "n", "]"}], "}"}]}],
           ",", 
          RowBox[{"Nexprvector", "=", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Binomial", "[", 
                RowBox[{"n", ",", "2"}], "]"}], "+", "1"}], "}"}]}], "]"}]}], 
          ",", "\[IndentingNewLine]", "Nexprvalueextra", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"anglebrackets", " ", "=", " ", 
           RowBox[{"ang", "@@@", 
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"Range", "[", "n", "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          "Ntwistorsdifferentmu", ",", "\[IndentingNewLine]", "Nansatzmatrix",
           ",", "\[IndentingNewLine]", "Nintermediateexprvector", ",", 
          "\[IndentingNewLine]", "Nanglebracketsvaluesextra", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"outputfunctions", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", "m", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"First", " ", 
           SuperscriptBox[
            RowBox[{"generate", " "}], "n"], 
           SubscriptBox["C", "2"]}], "+", 
          RowBox[{
          "1", " ", "different", " ", "sets", " ", "of", " ", "kinematical", 
           " ", "points", " ", "with", " ", "positroid", " ", "lambdas"}]}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Ntwistorsdifferentlambda", ",", 
             RowBox[{"RandomizeTwistorLambdasPositroid", "[", 
              RowBox[{"First", "[", "Ntwistorsdifferentlambda", "]"}], 
              "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "2"}], "]"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Ntwistorsdifferentlambda", "=", 
          RowBox[{"N", "[", "Ntwistorsdifferentlambda", "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "For", " ", "each", " ", "set", " ", "of", " ", "kinematical", " ",
             "points", " ", "with", " ", "different", " ", "lambdas"}], ",", 
           " ", 
           RowBox[{
           "go", " ", "through", " ", "creating", " ", "m", " ", "sets", " ", 
            "with", " ", "different", " ", 
            RowBox[{"mus", ".", " ", "Then"}], " ", "invert", " ", "the", " ",
             "system", " ", "to", " ", "get", " ", "the", " ", "values", " ", 
            "of", " ", "the", " ", "a_i", 
            RowBox[{"(", "lambda", ")"}], " ", "infront", " ", "of", " ", 
            "each", " ", "ansatz", " ", "term", " ", "for", " ", "this", " ", 
            "set", " ", "of", " ", 
            RowBox[{"lambdas", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Ntwistorsdifferentmu", "=", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"Ntwistorsdifferentmu", ",", 
                RowBox[{"RandomizeTwistorMusReal", "[", 
                 RowBox[{"Ntwistorsdifferentlambda", "[", 
                  RowBox[{"[", "iindex", "]"}], "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", "m", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Ntwistorsdifferentmu", " ", "=", " ", 
             RowBox[{"N", "[", "Ntwistorsdifferentmu", "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "evaluate", " ", "the", " ", "expression", " ", "at", " ", 
              "each", " ", "kinematical", " ", "point"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"Nintermediateexprvector", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"NApplyMomentumTwistors", "[", 
                 RowBox[{"Ntwistorsdifferentmu", "[", 
                  RowBox[{"[", "jindex", "]"}], "]"}], "]"}], "[", "expr", 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"jindex", ",", "m"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "evaluate", " ", "each", " ", "term", " ", "of", " ", "the", " ",
               "ansatz", " ", "at", " ", "each", " ", "kinematical", " ", 
              RowBox[{"point", "."}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"Nansatzmatrix", " ", "=", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"NApplyMomentumTwistors", "[", "#", "]"}], "[", 
                "ansatzterms", "]"}], "&"}], "/@", "Ntwistorsdifferentmu"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "check", " ", "if", " ", "the", " ", "b_ij", " ", "matrix", " ", 
              "is", " ", "invertible"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Nexprvector", "[", 
              RowBox[{"[", "iindex", "]"}], "]"}], " ", "=", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Check", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Inverse", "[", "Nansatzmatrix", "]"}], ".", 
                  "Nintermediateexprvector"}], ",", 
                 RowBox[{
                 "Return", "[", 
                  "\"\<Ansatz linear system non-invertible. Most likely your \
ansatz is degenerate or overcomplete; less likely non-generic kinematical \
points were generated.\>\"", "]"}]}], "]"}], "//", "Quiet"}], "//", 
              "Chop"}]}], ";"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"iindex", ",", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"n", ",", "2"}], "]"}], "+", "1"}]}], "}"}]}], "]"}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Now", " ", "we", " ", "swap", " ", "round", " ", "dealing", " ", 
           "with", " ", "system", " ", "size", " ", "m", " ", "and", " ", 
           "system", " ", "size", " ", "nC2"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Nexprvector", "=", 
          RowBox[{"Chop", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "Nexprvector", "]"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "8"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", "Ntwistorsdifferentlambda", "]"}], ";"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Check", " ", "first", " ", "step", " ", "worked", " ", "properly",
             " ", "by", " ", "adding", " ", "up", " ", "explicitly", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ApplyMomentumTwistors", "[", 
                 RowBox[{"Ntwistorsdifferentlambda", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                RowBox[{"expr", "-", 
                 RowBox[{
                  RowBox[{"Nexprvector", "[", 
                   RowBox[{"[", 
                    RowBox[{";;", ",", "i"}], "]"}], "]"}], ".", 
                  "ansatzterms"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"n", ",", "2"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
           ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "Now", " ", "we", " ", "have", " ", "all", " ", "the", " ", 
            "necessary", " ", "evaluations", " ", "to", " ", "reconstruct", 
            " ", "the", " ", 
            RowBox[{"function", ".", " ", "Invert"}], " ", "the", " ", 
            "different", " ", "matrices", " ", "for", " ", "each", " ", "set",
             " ", "of", " ", 
            RowBox[{"(", 
             RowBox[{"exprvector", ",", " ", "twistorpoints"}], ")"}], " ", 
            "to", " ", "get", " ", "the", " ", "coefficients"}], ",", " ", 
           RowBox[{
           "as", " ", "in", " ", "the", " ", 
            "FindPowerLawAngle2BracketFunction", " ", 
            RowBox[{"function", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"And", "@@", 
              RowBox[{"Thread", "[", 
               RowBox[{
                RowBox[{"Nexprvector", "[", 
                 RowBox[{"[", 
                  RowBox[{"iindex", ",", ";;"}], "]"}], "]"}], "\[Equal]", 
                "0"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"outputfunctions", "[", 
               RowBox[{"[", "iindex", "]"}], "]"}], " ", "=", " ", "0"}], ",",
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "evaluate", " ", "the", " ", "log", " ", "of", " ", "the", " ",
                 "expression", " ", "at", " ", "each", " ", "kinematical", 
                " ", "point"}], ",", " ", 
               RowBox[{
               "and", " ", "subtract", " ", "off", " ", "the", " ", "log", 
                " ", "of", " ", "the", " ", "expression", " ", "evaluated", 
                " ", "at", " ", "one", " ", "point", " ", "to", " ", "get", 
                " ", "rid", " ", "of", " ", "any", " ", "overall", " ", 
                "numerical", " ", "scale", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"probably", " ", "+", 
                   RowBox[{"1", "/", 
                    RowBox[{"-", "1"}]}]}], ")"}], ".", " ", "Then"}], " ", 
                "evaluate", " ", "the", " ", "log", " ", "of", " ", "each", 
                " ", "angle", " ", "bracket", " ", "at", " ", "each", " ", 
                "kinematical", " ", "point"}]}], "*)"}], 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "save", " ", "value", " ", "of", " ", "this", " ", "to", " ", 
               "recover", " ", "overall", " ", "numerical", " ", "constant", 
               " ", "at", " ", "the", " ", "end", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"that", "'"}], "s", " ", "why", " ", "we", " ", 
                   "did", " ", "nC2"}], " ", "+", " ", "1"}], ";", " ", 
                 RowBox[{
                  RowBox[{
                  "the", " ", "last", " ", "one", " ", "will", " ", "be", " ",
                    "the"}], " ", "+", 
                  RowBox[{"1", " ", "extra", " ", "one"}]}]}], ")"}]}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Nexprvalueextra", "=", 
               RowBox[{
                RowBox[{"Nexprvector", "[", 
                 RowBox[{"[", "iindex", "]"}], "]"}], "//", "Last"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"Nanglebracketsvaluesextra", "=", 
               RowBox[{
                RowBox[{"NApplyMomentumTwistors", "[", 
                 RowBox[{"Ntwistorsdifferentlambda", "//", "Last"}], "]"}], "/@",
                 "anglebrackets"}]}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"Nintermediateexprvector", " ", "=", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"Nexprvector", "[", 
                  RowBox[{"[", 
                   RowBox[{"iindex", ",", 
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}]}], "]"}], "]"}], "/", 
                 "Nexprvalueextra"}], "]"}]}], ";", 
              RowBox[{"Nansatzmatrix", " ", "=", " ", 
               RowBox[{"Table", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"NApplyMomentumTwistors", "[", 
                    RowBox[{"Ntwistorsdifferentlambda", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"anglebrackets", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "/", 
                   RowBox[{"Nanglebracketsvaluesextra", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{"n", ",", "2"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{"n", ",", "2"}], "]"}]}], "}"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "check", " ", "if", " ", "the", " ", "matrix", " ", "is", " ", 
                 RowBox[{"invertible", ".", " ", "We"}], " ", "want", " ", 
                 "to", " ", "keep", " ", 
                 RowBox[{
                  RowBox[{"Inverse", "[", "Nansatzmatrix1", "]"}], ".", 
                  "Nexprvector1"}], " ", "as", " ", "the", " ", "output"}], 
                ",", " ", 
                RowBox[{
                "if", " ", "the", " ", "ansatz", " ", "is", " ", 
                 "correct"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"Nintermediateexprvector", " ", "=", " ", 
               RowBox[{
                RowBox[{"Check", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Inverse", "[", "Nansatzmatrix", "]"}], ".", 
                   "Nintermediateexprvector"}], ",", 
                  RowBox[{
                  "Return", "[", 
                   "\"\<Power law linear system non-invertible. (why?)\>\"", 
                   "]"}]}], "]"}], "//", "Quiet"}]}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"Nintermediateexprvector", "=", 
               RowBox[{"Rationalize", "[", 
                RowBox[{
                 RowBox[{"Chop", "[", 
                  RowBox[{"Nintermediateexprvector", ",", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "8"}]]}], "]"}], ",", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "8"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"(*", 
               RowBox[{"construct", " ", "the", " ", "function"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"outputfunctions", "[", 
                RowBox[{"[", "iindex", "]"}], "]"}], " ", "=", 
               RowBox[{
                RowBox[{"Times", "@@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"anglebrackets", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"Nintermediateexprvector", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"n", ",", "2"}], "]"}]}], "}"}]}], "]"}]}], 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "multiply", " ", "by", " ", "the", " ", "overall", " ", 
                  "numerical", " ", "constant"}], "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"Rationalize", "[", 
                 RowBox[{
                  RowBox[{"Chop", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nexprvalueextra", "/", 
                    RowBox[{"Times", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Nanglebracketsvaluesextra", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"Nintermediateexprvector", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"n", ",", "2"}], "]"}]}], "}"}]}], "]"}]}]}], 
                    ")"}], ",", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "8"}]]}], "]"}], ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "8"}]]}], "]"}]}]}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"iindex", ",", "m"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"do", " ", "the", " ", "sum", " ", 
           RowBox[{
            SubscriptBox["\[Sum]", "i"], 
            RowBox[{"a_i", " ", "b_i"}]}]}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{"outputfunctions", " ", "*", " ", "ansatzterms"}], 
           ")"}]}]}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.812278055490637*^9, 3.812278071143606*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f0bf546a-d4cf-4206-865f-e2065a7290da"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Example code showing how to input expressions in different forms\
\>", "Section",
 CellChangeTimes->{{3.812271662464219*^9, 
  3.812271673282464*^9}},ExpressionUUID->"a4457583-e5eb-4f47-a210-\
f33757e6fb3a"],

Cell["\<\
In this mathematica code, we always do internal calculations with expressions \
of the form ang[1,2]ang[1,2,3,4]squ[1,2] etc.  
Then we can use a display function after to look at the expressions

Here are examples of the different forms of antisymmetric brackets we work \
with;\
\>", "Text",
 CellChangeTimes->{{3.8122730492627277`*^9, 3.8122730880329847`*^9}, {
  3.812275720285969*^9, 
  3.8122757886215067`*^9}},ExpressionUUID->"1eefca3b-54a2-4216-8c7f-\
83e7b9c721c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ang", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ang", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ang", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "II", ",", "4", ",", "5", ",", "6"}],
    "]"}], "//", "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ang", "[", 
   RowBox[{
   "1", ",", "II", ",", "2", ",", "3", ",", "Bar", ",", "4", ",", "5", ",", 
    "6"}], "]"}], "//", "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"squ", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812271707575693*^9, 3.812271748391189*^9}, {
  3.812271857896414*^9, 3.8122718589332237`*^9}, {3.812283538429047*^9, 
  3.8122835450530367`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ff6cd5c9-e6ae-4b70-a417-cc2b11780c03"],

Cell[BoxData[
 TemplateBox[{
  "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
   "\"\[RightAngleBracket]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{3.812271859581657*^9, 3.812274662228578*^9, 
  3.8122782200765467`*^9, 3.81228354540979*^9, 3.812287836349599*^9, 
  3.812288891950025*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"caba45ee-6920-45d7-82a6-e02696e20218"],

Cell[BoxData[
 TemplateBox[{
  "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
   "\"\[RightAngleBracket]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{3.812271859581657*^9, 3.812274662228578*^9, 
  3.8122782200765467`*^9, 3.81228354540979*^9, 3.812287836349599*^9, 
  3.812288891952518*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"68e9ee69-86fc-4ad3-ad42-935906e80aed"],

Cell[BoxData[
 TemplateBox[{
  "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","4","5","6",
   "\"\[RightAngleBracket]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{3.812271859581657*^9, 3.812274662228578*^9, 
  3.8122782200765467`*^9, 3.81228354540979*^9, 3.812287836349599*^9, 
  3.812288891953454*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"b6594703-2da0-41b7-ad82-3bbc3ac5b69e"],

Cell[BoxData[
 TemplateBox[{
  "\"\[LeftAngleBracket]\"","1","\"|I|\"","2","3","\"|\"","4","5","6",
   "\"\[RightAngleBracket]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{3.812271859581657*^9, 3.812274662228578*^9, 
  3.8122782200765467`*^9, 3.81228354540979*^9, 3.812287836349599*^9, 
  3.812288891954281*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"04816d13-0d75-411f-ad88-d43ecf938338"],

Cell[BoxData[
 TemplateBox[{"\"[\"",TemplateBox[{"1", "2"}, "RowDefault"],"\"]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{3.812271859581657*^9, 3.812274662228578*^9, 
  3.8122782200765467`*^9, 3.81228354540979*^9, 3.812287836349599*^9, 
  3.8122888919551897`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"2cb0db97-5475-47b7-adc9-d5822bd8ba35"]
}, Open  ]],

Cell["\<\
To respect the antisymmetry of these brackets, we use the function \
AntisymmetriseMomTwistors which orders the labels inside ang and squ and \
multiplies by the signature of the permutation they had before ordering.\
\>", "Text",
 CellChangeTimes->{{3.8122764204605207`*^9, 3.8122764290772552`*^9}, {
  3.812280193992557*^9, 3.812280236920497*^9}, {3.812282973986327*^9, 
  3.812283058133934*^9}},ExpressionUUID->"3741aa91-d791-49ca-b0b1-\
adc298898533"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ang", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
   RowBox[{"ang", "[", 
    RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "]"}]}], "//", 
  "AntisymmetriseMomTwistors"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ang", "[", 
    RowBox[{
    "4", ",", "2", ",", "6", ",", "II", ",", "1", ",", "5", ",", "3"}], "]"}],
    "//", "AntisymmetriseMomTwistors"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ang", "[", 
     RowBox[{
     "4", ",", "II", ",", "2", ",", "6", ",", "Bar", ",", "1", ",", "5", ",", 
      "3"}], "]"}], "+", 
    RowBox[{"ang", "[", 
     RowBox[{
     "4", ",", "II", ",", "6", ",", "2", ",", "Bar", ",", "1", ",", "5", ",", 
      "3"}], "]"}]}], "//", "AntisymmetriseMomTwistors"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ang", "[", 
    RowBox[{
    "4", ",", "II", ",", "6", ",", "2", ",", "Bar", ",", "1", ",", "5", ",", 
     "3"}], "]"}], "//", "AntisymmetriseMomTwistors"}], "//", 
  "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812276431746879*^9, 3.81227646629685*^9}, {
  3.812283552041923*^9, 3.8122835812020082`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"241da706-4ea9-452c-bc0e-c936c46d28e3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8122764421889257`*^9, 3.812276466544729*^9}, 
   3.81227822057259*^9, {3.812283570532634*^9, 3.8122835817740593`*^9}, 
   3.812287836551056*^9, 3.8122888920092487`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"1b1954d1-7d2c-4ece-abb6-fbcc6925ae4f"],

Cell[BoxData[
 RowBox[{"-", 
  TemplateBox[{
   "\"\[LeftAngleBracket]\"","1","3","5","\"|I|\"","2","4","6",
    "\"\[RightAngleBracket]\""},
   "RowDefault"]}]], "Output",
 CellChangeTimes->{{3.8122764421889257`*^9, 3.812276466544729*^9}, 
   3.81227822057259*^9, {3.812283570532634*^9, 3.8122835817740593`*^9}, 
   3.812287836551056*^9, 3.812288892010372*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"9afdfd43-9a45-4c83-8406-87b189101749"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8122764421889257`*^9, 3.812276466544729*^9}, 
   3.81227822057259*^9, {3.812283570532634*^9, 3.8122835817740593`*^9}, 
   3.812287836551056*^9, 3.8122888920112886`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"905dcf20-b563-4f18-95f3-b0f398274cc1"],

Cell[BoxData[
 TemplateBox[{
  "\"\[LeftAngleBracket]\"","4","\"|I|\"","2","6","\"|\"","1","3","5",
   "\"\[RightAngleBracket]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{{3.8122764421889257`*^9, 3.812276466544729*^9}, 
   3.81227822057259*^9, {3.812283570532634*^9, 3.8122835817740593`*^9}, 
   3.812287836551056*^9, 3.812288892012187*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"09a9afcc-ee2d-4cb7-8973-372bccb8fbd2"]
}, Open  ]],

Cell["\<\
We can also work with Mandelstam invariants and spurious poles, and convert \
those to spinor expressions\
\>", "Text",
 CellChangeTimes->{{3.812275792397272*^9, 3.812275821965746*^9}, {
  3.812275853713561*^9, 3.812275853740409*^9}, {3.812283589469555*^9, 
  3.812283590347064*^9}},ExpressionUUID->"986d6c55-b437-4716-9614-\
4eebbfca800b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "//", 
   "ReplaceMomentumStringAndMandelstam"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "4"}], "]"}], "//", 
    "ReplaceMomentumStringAndMandelstam"}], "//", "MomTwistorsDisplay"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"momstring", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], ",", "6"}], "]"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momstring", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", "6"}], "]"}], "//", 
   "ReplaceMomentumStringAndMandelstam"}], "//", 
  "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812271612611416*^9, 3.81227164603871*^9}, {
  3.812271677739521*^9, 3.812271695923254*^9}, {3.812271751207868*^9, 
  3.812271773436146*^9}, {3.812271845076291*^9, 3.8122718539598846`*^9}, {
  3.812275802815192*^9, 3.812275812496764*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"1f77d0e8-0f69-4558-9cf5-7bb444e0678e"],

Cell[BoxData[
 SubscriptBox["\<\"s\"\>", 
  TemplateBox[{"1","2"},
   "RowDefault"]]], "Output",
 CellChangeTimes->{{3.8122716241127243`*^9, 3.812271646424924*^9}, 
   3.812271696287566*^9, {3.812271846119746*^9, 3.8122718620562763`*^9}, 
   3.812274662465198*^9, {3.812275805726272*^9, 3.8122758239713993`*^9}, 
   3.812278220183888*^9, 3.812287836644401*^9, 3.812288892064019*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"961c4c48-8c39-4047-8bcc-31001bd5e8de"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{"\"[\"",TemplateBox[{"2", "1"}, "RowDefault"],"\"]\""},
   "RowDefault"], " ", 
  TemplateBox[{
   "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
    "\"\[RightAngleBracket]\""},
   "RowDefault"]}]], "Output",
 CellChangeTimes->{{3.8122716241127243`*^9, 3.812271646424924*^9}, 
   3.812271696287566*^9, {3.812271846119746*^9, 3.8122718620562763`*^9}, 
   3.812274662465198*^9, {3.812275805726272*^9, 3.8122758239713993`*^9}, 
   3.812278220183888*^9, 3.812287836644401*^9, 3.812288892065177*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"ce36e43e-4ed6-45cb-8f7b-78ba399a4110"],

Cell[BoxData[
 SubscriptBox["\<\"s\"\>", 
  TemplateBox[{"1","2","4"},
   "RowDefault"]]], "Output",
 CellChangeTimes->{{3.8122716241127243`*^9, 3.812271646424924*^9}, 
   3.812271696287566*^9, {3.812271846119746*^9, 3.8122718620562763`*^9}, 
   3.812274662465198*^9, {3.812275805726272*^9, 3.8122758239713993`*^9}, 
   3.812278220183888*^9, 3.812287836644401*^9, 3.8122888920660877`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"f4d57760-18d8-4944-844c-f462cafcf024"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"\"[\"",TemplateBox[{"2", "1"}, "RowDefault"],"\"]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{"\"[\"",TemplateBox[{"4", "1"}, "RowDefault"],"\"]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{"\"[\"",TemplateBox[{"4", "2"}, "RowDefault"],"\"]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}]}]], "Output",
 CellChangeTimes->{{3.8122716241127243`*^9, 3.812271646424924*^9}, 
   3.812271696287566*^9, {3.812271846119746*^9, 3.8122718620562763`*^9}, 
   3.812274662465198*^9, {3.812275805726272*^9, 3.8122758239713993`*^9}, 
   3.812278220183888*^9, 3.812287836644401*^9, 3.8122888920672493`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d0f6db4b-8bf8-4150-8b73-bade73102273"],

Cell[BoxData[
 TemplateBox[{
  "\"\[LeftAngleBracket]\"","1","\"|\"",
   TemplateBox[{"2", "\"+\"", "4"}, "RowDefault"],"\"|\"","6","\"]\""},
  "RowDefault"]], "Output",
 CellChangeTimes->{{3.8122716241127243`*^9, 3.812271646424924*^9}, 
   3.812271696287566*^9, {3.812271846119746*^9, 3.8122718620562763`*^9}, 
   3.812274662465198*^9, {3.812275805726272*^9, 3.8122758239713993`*^9}, 
   3.812278220183888*^9, 3.812287836644401*^9, 3.8122888920681677`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"b4ec9d3e-d961-40fd-a7a2-0cc63960c37e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"\"[\"",TemplateBox[{"2", "6"}, "RowDefault"],"\"]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{"\"[\"",TemplateBox[{"4", "6"}, "RowDefault"],"\"]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}]}]], "Output",
 CellChangeTimes->{{3.8122716241127243`*^9, 3.812271646424924*^9}, 
   3.812271696287566*^9, {3.812271846119746*^9, 3.8122718620562763`*^9}, 
   3.812274662465198*^9, {3.812275805726272*^9, 3.8122758239713993`*^9}, 
   3.812278220183888*^9, 3.812287836644401*^9, 3.812288892069231*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"2ea0da75-3de6-4d67-903e-1cc3c9d81bfb"]
}, Open  ]],

Cell["\<\
We may also want to convert spinor forms to momentum twistor space. This is \
dependent on the number of particles, here we take n=6.\
\>", "Text",
 CellChangeTimes->{{3.8122758319116*^9, 3.812275868610011*^9}, {
  3.8122800112248383`*^9, 
  3.812280029072764*^9}},ExpressionUUID->"722054c8-f696-434b-ba32-\
2404fe322024"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", "6"}], "]"}], "//", 
     "ReplaceMomentumStringAndMandelstam"}], "//", 
    RowBox[{"SpinorBracketsToMomTwistors", "[", "6", "]"}]}], "//", 
   "MomTwistorsDisplay"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "//", 
    "ReplaceMomentumStringAndMandelstam"}], "//", 
   RowBox[{"SpinorBracketsToMomTwistors", "[", "6", "]"}]}], "//", 
  "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812271884496314*^9, 3.812271896647566*^9}, {
  3.812272497279696*^9, 3.812272498971189*^9}, {3.812272612961762*^9, 
  3.8122726190541773`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"3065bbe1-bbff-4169-8c4a-2adf477d96fa"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","5","6","1",
     "\"\[RightAngleBracket]\""},
    "RowDefault"], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"6", "1"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"","3","4","5","\"|I|\"","5","6","1",
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"6", "1"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]]}]], "Output",
 CellChangeTimes->{{3.8122718878803368`*^9, 3.812271896972731*^9}, {
   3.812272467042169*^9, 3.812272499312125*^9}, 3.812272619440052*^9, 
   3.812274662525803*^9, 3.812278220283628*^9, 3.812287836771516*^9, 
   3.8122888921140337`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d56b4d1c-6d05-4cdd-a4f7-84c3f2eba3f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",
      TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]]}], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"","6","1","2","\"|I|\"","2","3","4",
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"6", "1"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"","6","1","2","\"|I|\"","3","4","5",
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"6", "1"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]]}]], "Output",
 CellChangeTimes->{{3.8122718878803368`*^9, 3.812271896972731*^9}, {
   3.812272467042169*^9, 3.812272499312125*^9}, 3.812272619440052*^9, 
   3.812274662525803*^9, 3.812278220283628*^9, 3.812287836771516*^9, 
   3.812288892115796*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"7bf50f74-e53e-4763-99d6-4216c10258df"]
}, Open  ]],

Cell["And we can convert the 6 brackets to 4 brackets", "Text",
 CellChangeTimes->{{3.8122758737177*^9, 
  3.8122758837084703`*^9}},ExpressionUUID->"5c9ca82e-b0bf-4d46-a845-\
7b3b6ebbf4be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", "6"}], "]"}], "//", 
     "ReplaceMomentumStringAndMandelstam"}], "//", 
    RowBox[{"SpinorBracketsToMomTwistors", "[", "6", "]"}]}], "//", 
   "ReplaceMomTwistor6BracketLeft"}], "//", "MomTwistorsDisplay"}]], "Input",
 CellChangeTimes->{{3.812275889758082*^9, 3.812275892081746*^9}, {
  3.812283813168594*^9, 3.81228383825809*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"ca7ed38f-7f82-4612-9dbc-cd387b4ec27e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "2", "5", "6"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}], "-", 
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "3", "5", "6"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}]}], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]]}], "-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"]}], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",
         TemplateBox[{"1", "3", "5", "6"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}], "+", 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",
         TemplateBox[{"1", "4", "5", "6"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]}], ")"}]}], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]]}]], "Output",
 CellChangeTimes->{
  3.812275892448634*^9, 3.8122782203801327`*^9, {3.812283831417163*^9, 
   3.812283839894326*^9}, 3.812287836933996*^9, 3.8122888921651297`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"c221b416-4f0f-47ea-9db3-ce84dbedb9c2"]
}, Open  ]],

Cell["\<\
We can generate some random momentum twistors, and apply them to a given \
expression, as a rational or approximate real number. ApplyMomentumTwistors \
automatically converts mandelstams, spurious poles and spinor expressions to \
momentum twistor 4 brackets.\
\>", "Text",
 CellChangeTimes->{{3.812275900537552*^9, 3.812275912801125*^9}, {
  3.812275979920459*^9, 
  3.8122760329095716`*^9}},ExpressionUUID->"d7410860-ee53-4ba0-a2fa-\
3a024328bc57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"momtwistors", " ", "=", " ", 
   RowBox[{"RandomRealTwistors", "[", "6", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyMomentumTwistors", "[", "momtwistors", "]"}], "[", 
  RowBox[{"s", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NApplyMomentumTwistors", "[", "momtwistors", "]"}], "[", 
  RowBox[{"ang", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.812275914787271*^9, 3.812275977716996*^9}, {
  3.81227601166407*^9, 3.8122760195901213`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"fedf5bba-d7f0-4233-81c6-d79fe88fb04c"],

Cell[BoxData[
 FractionBox["223042238508191883088670", "21828238850052788231749"]], "Output",\

 CellChangeTimes->{
  3.812275978089581*^9, {3.812276014104458*^9, 3.812276019937839*^9}, 
   3.812278220420628*^9, 3.812287837076921*^9, 3.8122888922087097`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"3e8214e8-4540-4cb2-a191-e184b2540a59"],

Cell[BoxData[
 RowBox[{"-", "0.921185507718287`"}]], "Output",
 CellChangeTimes->{
  3.812275978089581*^9, {3.812276014104458*^9, 3.812276019937839*^9}, 
   3.812278220420628*^9, 3.812287837076921*^9, 3.8122888922098913`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"3ea35b59-6231-49a4-bc2f-1d5c47002946"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example usage of functions and algorithms", "Section",
 CellChangeTimes->{{3.790620435263245*^9, 3.790620436388049*^9}, {
   3.790620486004875*^9, 3.790620490883975*^9}, {3.791895731767004*^9, 
   3.791895736446918*^9}, {3.812274896152667*^9, 3.81227489795992*^9}, 
   3.812276376335701*^9},ExpressionUUID->"cafecf9e-e136-4e57-b49e-\
28a247fe6bcb"],

Cell["\<\
Now we\[CloseCurlyQuote]ll show how to use the different algorithms.

First the ansatz checking algorithm, as in appendix D2. The arguments of \
CheckMomentumTwistorAnsatz are number of points, input function, ansatz.\
\>", "Text",
 CellChangeTimes->{{3.81227694321599*^9, 3.812276949944454*^9}, {
   3.81227699059698*^9, 3.8122770011095457`*^9}, 3.812280305928632*^9, {
   3.812280344976552*^9, 3.812280374008555*^9}, {3.8122830744724417`*^9, 
   3.8122830832502203`*^9}, {3.812283123973824*^9, 
   3.812283140708803*^9}},ExpressionUUID->"c0f1d119-44fa-451f-b0e8-\
c340f26bee2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"No", " ", "expression", " ", "matching", " ", "this", " ", 
      RowBox[{"ansatz", ".", " ", "In"}], " ", "this", " ", "case", " ", 
      "n"}], "=", "6"}], ",", " ", 
    RowBox[{"f", " ", "=", " ", 
     SubscriptBox["s", "13"]}], ",", " ", 
    RowBox[{"N", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", "and", " ", 
       SubscriptBox["b", "1"]}], " ", "=", " ", 
      RowBox[{"<", "1234", ">"}]}]}], ",", " ", 
    RowBox[{
     SubscriptBox["b", "2"], " ", "=", " ", 
     RowBox[{"<", "1235", ">"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CheckMomentumTwistorAnsatz", "[", 
     RowBox[{"6", ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "}"}]}], "]"}],
     "//", "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "ansatz", " ", "is", " ", "degenerate", " ", "by", " ", "a", 
     " ", "Schouten", " ", "identity"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckMomentumTwistorAnsatz", "[", 
     RowBox[{"6", ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
        RowBox[{"ang", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
        RowBox[{"ang", "[", 
         RowBox[{"3", ",", "4", ",", "5", ",", "1"}], "]"}], ",", 
        RowBox[{"ang", "[", 
         RowBox[{"4", ",", "5", ",", "1", ",", "2"}], "]"}], ",", 
        RowBox[{"ang", "[", 
         RowBox[{"5", ",", "1", ",", "2", ",", "3"}], "]"}]}], "}"}]}], "]"}],
     "//", "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"This", " ", "one", " ", "does", " ", "match"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckMomentumTwistorAnsatz", "[", 
     RowBox[{"6", ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
        RowBox[{"ang", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "}"}]}], "]"}],
     "//", "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Turn", " ", "the", " ", "ansatz", " ", "into", " ", "an", " ", 
     "expression", " ", "of", " ", "the", " ", "form", " ", 
     SubscriptBox["\[CapitalSigma]", "i"], 
     SubscriptBox["a", "i"], 
     SubscriptBox["b", "i"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckMomentumTwistorAnsatz", "[", 
      RowBox[{"6", ",", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
         RowBox[{"ang", "[", 
          RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "}"}]}], 
      "]"}], "//", "MomentumTwistorAnsatzToExpression"}], "//", 
    "MomTwistorsDisplay"}]}]}]], "Input",
 CellChangeTimes->{{3.8122770045982656`*^9, 3.812277233677704*^9}, {
   3.8122779739505663`*^9, 3.812277973959648*^9}, 3.8122780823823433`*^9, {
   3.812283085793235*^9, 3.812283117293808*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"7ce33537-e427-48f3-b4e6-b4bde56c210b"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.812275564835033*^9, 3.812275596408113*^9, {3.812275670995853*^9, 
   3.8122756889389668`*^9}, {3.812277008987797*^9, 3.8122770291965237`*^9}, {
   3.8122770600487223`*^9, 3.8122771137089653`*^9}, {3.8122771980663*^9, 
   3.8122772150540457`*^9}, 3.812277922625031*^9, 3.8122781232442427`*^9, 
   3.812287837253536*^9, 3.812288892264336*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"cd19d491-3933-440d-ab42-970cdfa85898"],

Cell[BoxData["\<\"System non-invertible. Most likely your ansatz is \
degenerate (ie. there are linear dependencies between the different terms); \
less likely non-generic kinematical points were generated.\"\>"], "Output",
 CellChangeTimes->{
  3.812275564835033*^9, 3.812275596408113*^9, {3.812275670995853*^9, 
   3.8122756889389668`*^9}, {3.812277008987797*^9, 3.8122770291965237`*^9}, {
   3.8122770600487223`*^9, 3.8122771137089653`*^9}, {3.8122771980663*^9, 
   3.8122772150540457`*^9}, 3.812277922625031*^9, 3.8122781232442427`*^9, 
   3.812287837253536*^9, 3.812288892304186*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"779f5aa3-f6e5-4e3c-a2d4-1fe27711eca1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3", "4", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.812275564835033*^9, 3.812275596408113*^9, {3.812275670995853*^9, 
   3.8122756889389668`*^9}, {3.812277008987797*^9, 3.8122770291965237`*^9}, {
   3.8122770600487223`*^9, 3.8122771137089653`*^9}, {3.8122771980663*^9, 
   3.8122772150540457`*^9}, 3.812277922625031*^9, 3.8122781232442427`*^9, 
   3.812287837253536*^9, 3.812288892305328*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"091598e8-8de1-41ac-b92b-56855cc2caf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   SubscriptBox["C", "1"]}], "+", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3", "4", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   SubscriptBox["C", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.812275564835033*^9, 3.812275596408113*^9, {3.812275670995853*^9, 
   3.8122756889389668`*^9}, {3.812277008987797*^9, 3.8122770291965237`*^9}, {
   3.8122770600487223`*^9, 3.8122771137089653`*^9}, {3.8122771980663*^9, 
   3.8122772150540457`*^9}, 3.812277922625031*^9, 3.8122781232442427`*^9, 
   3.812287837253536*^9, 3.812288892306904*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"bcbb5fa4-805d-4947-9927-42205d5be073"]
}, Open  ]],

Cell[TextData[{
 "Then we have the reconstruction algorithm as in appendix D3, for a single \
function of the form a(\[Lambda]) = c ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Product]", "xy"], 
    SuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", "xy", "\[RightAngleBracket]"}], 
     SubscriptBox["\[Beta]", "xy"]]}], TraditionalForm]],ExpressionUUID->
  "0232889e-2cd1-4832-aa49-512d04d5d8ce"],
 "\nThe arguments to ReconstructPowerLawAngle2BracketFunction are number of \
points, then input function a. There is an additional option to check if the \
input function matches the required form; this option is turned off by \
default "
}], "Text",
 CellChangeTimes->{{3.812277246704133*^9, 3.812277254377068*^9}, {
  3.812277342600712*^9, 3.8122773790225973`*^9}, {3.812283149469071*^9, 
  3.812283200501108*^9}},ExpressionUUID->"2062fc5f-1ca4-466e-89df-\
304e449c5133"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Not", " ", "in", " ", "the", " ", "form", " ", "specified"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ReconstructPowerLawAngle2BracketFunction", "[", 
     RowBox[{"4", ",", 
      RowBox[{"ang", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
      RowBox[{"CheckAnsatz", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "explicitly", " ", "in", " ", "the", " ", "form", " ", "specified"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReconstructPowerLawAngle2BracketFunction", "[", 
     RowBox[{"4", ",", 
      RowBox[{
       FractionBox[
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"ang", "[", 
         RowBox[{"2", ",", "3"}], "]"}]], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}]}], "]"}], "//", 
    "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"In", " ", "the", " ", "correct", " ", "form"}], ",", " ", 
     RowBox[{"but", " ", "not", " ", "explicitly"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReconstructPowerLawAngle2BracketFunction", "[", 
     RowBox[{"4", ",", 
      FractionBox[
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}]]}], "]"}], "//", 
    "MomTwistorsDisplay"}]}]}]], "Input",
 CellChangeTimes->{{3.7909635389998198`*^9, 3.790963541249609*^9}, 
   3.790963829257063*^9, 3.790963908618679*^9, {3.790963938994513*^9, 
   3.790963939172038*^9}, {3.790964123880039*^9, 3.79096412783895*^9}, {
   3.7909642643039837`*^9, 3.790964278257805*^9}, {3.790964579291909*^9, 
   3.790964621005843*^9}, {3.7909660240755453`*^9, 3.7909660247456713`*^9}, {
   3.791101139105977*^9, 3.791101144284484*^9}, {3.812270884258617*^9, 
   3.81227088426092*^9}, {3.812277291779559*^9, 3.812277339429591*^9}, {
   3.812277391993771*^9, 3.812277409429564*^9}, {3.8122780863843927`*^9, 
   3.812278088627013*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"72bc0988-76da-46bf-9820-cdbeadf5fc82"],

Cell[BoxData["\<\"The functional form does not match the ansatz\"\>"], \
"Output",
 CellChangeTimes->{
  3.790963542281596*^9, 3.790963577163405*^9, {3.790963622945826*^9, 
   3.7909636787674923`*^9}, 3.790963740647991*^9, 3.7909637727573957`*^9, 
   3.790963830257609*^9, {3.790963868434967*^9, 3.790963939488612*^9}, 
   3.7909639720416803`*^9, {3.7909640049471273`*^9, 3.790964018846779*^9}, 
   3.790964059096889*^9, {3.790964113668044*^9, 3.790964128177565*^9}, {
   3.7909642595750637`*^9, 3.790964278529204*^9}, 3.790964512423004*^9, {
   3.790964577080935*^9, 3.790964635392523*^9}, {3.791101136348508*^9, 
   3.791101144985854*^9}, {3.812277285456285*^9, 3.812277330825388*^9}, 
   3.812277410772766*^9, 3.81227812553274*^9, 3.812287837416896*^9, 
   3.812288892459663*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"c07084b8-e249-45e7-8c6f-94f01959afc2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], 
  TemplateBox[{
   "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
    "\"\[RightAngleBracket]\""},
   "RowDefault"]]], "Output",
 CellChangeTimes->{
  3.790963542281596*^9, 3.790963577163405*^9, {3.790963622945826*^9, 
   3.7909636787674923`*^9}, 3.790963740647991*^9, 3.7909637727573957`*^9, 
   3.790963830257609*^9, {3.790963868434967*^9, 3.790963939488612*^9}, 
   3.7909639720416803`*^9, {3.7909640049471273`*^9, 3.790964018846779*^9}, 
   3.790964059096889*^9, {3.790964113668044*^9, 3.790964128177565*^9}, {
   3.7909642595750637`*^9, 3.790964278529204*^9}, 3.790964512423004*^9, {
   3.790964577080935*^9, 3.790964635392523*^9}, {3.791101136348508*^9, 
   3.791101144985854*^9}, {3.812277285456285*^9, 3.812277330825388*^9}, 
   3.812277410772766*^9, 3.81227812553274*^9, 3.812287837416896*^9, 
   3.8122888925043983`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a117d956-e0c2-4cfd-bb7b-51a3dcd9793b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]]}]], "Output",
 CellChangeTimes->{
  3.790963542281596*^9, 3.790963577163405*^9, {3.790963622945826*^9, 
   3.7909636787674923`*^9}, 3.790963740647991*^9, 3.7909637727573957`*^9, 
   3.790963830257609*^9, {3.790963868434967*^9, 3.790963939488612*^9}, 
   3.7909639720416803`*^9, {3.7909640049471273`*^9, 3.790964018846779*^9}, 
   3.790964059096889*^9, {3.790964113668044*^9, 3.790964128177565*^9}, {
   3.7909642595750637`*^9, 3.790964278529204*^9}, 3.790964512423004*^9, {
   3.790964577080935*^9, 3.790964635392523*^9}, {3.791101136348508*^9, 
   3.791101144985854*^9}, {3.812277285456285*^9, 3.812277330825388*^9}, 
   3.812277410772766*^9, 3.81227812553274*^9, 3.812287837416896*^9, 
   3.8122888925644093`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b7de247d-b609-4c72-bb64-bccb4187228e"]
}, Open  ]],

Cell["\<\
Now the reconstruction algorithm for a full ansatz as in appendix D3. First \
check the ansatz matches with the input function, then reconstruct.
The arguments of ReconstructMomentumTwistorFunction are number of points, \
input function, ansatz. It\[CloseCurlyQuote]s assumed that we already know \
that the ansatz matches the function; ReconstructMomentumTwistorFunction won\
\[CloseCurlyQuote]t work if it doesn\[CloseCurlyQuote]t.\
\>", "Text",
 CellChangeTimes->{{3.812277424705613*^9, 3.812277454813012*^9}, {
  3.812277546615781*^9, 3.8122775602054987`*^9}, {3.812283208532226*^9, 
  3.8122833033294497`*^9}},ExpressionUUID->"cbffb6a4-f2db-4e2b-8377-\
c97d3687e120"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ReconstructMomentumTwistorFunction", "[", 
     RowBox[{"6", ",", 
      RowBox[{"s", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ",", "#"}], "]"}], "&"}], "@", 
   "\[IndentingNewLine]", 
   RowBox[{"CheckMomentumTwistorAnsatz", "[", 
    RowBox[{"6", ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "}"}]}], 
    "]"}]}], "//", "MomTwistorsDisplay"}]], "Input",
 CellChangeTimes->{{3.812277487045874*^9, 3.812277541568062*^9}, 
   3.812277973970656*^9, {3.8122780932474203`*^9, 3.812278093380414*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"d02b88c5-2408-443a-9352-f167010d6134"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]]}], "+", 
  FractionBox[
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",
      TemplateBox[{"2", "3", "4", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]]}]], "Output",
 CellChangeTimes->{{3.812277498295786*^9, 3.812277542677186*^9}, 
   3.8122781288373547`*^9, 3.812287838217783*^9, 3.812288893277979*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"5965b13b-282c-4502-b897-84aa77fc1175"]
}, Open  ]],

Cell[TextData[{
 "Here we run the scanning algorithm from appendix D1 over the set of all \
possible ansatze which have only one angle 4 bracket factor at 6 points to \
recover the form of the pole ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "13"], TraditionalForm]],ExpressionUUID->
  "f72a37b4-e90f-4404-98e7-2acd3365cb66"],
 " with a minimum number of terms both in 4-brackets and 6-brackets."
}], "Text",
 CellChangeTimes->{{3.812277607764736*^9, 3.812277658667809*^9}, {
  3.812283307671679*^9, 
  3.812283318696954*^9}},ExpressionUUID->"05bf7c57-6a05-47ee-b5a1-\
aec5b0b5bccd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SimplifyLinearMomentumTwistor4BracketExpression", "[", 
   RowBox[{"6", ",", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
   RowBox[{"6", ",", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "//", 
  "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812277677838255*^9, 3.812277692216517*^9}, {
  3.812277931939877*^9, 3.81227793697736*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"514aedf8-708b-46e2-ba27-8f2a226a5ca9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "6"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",
         TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]]}], "+", 
    FractionBox[
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"2", "3", "4", "6"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}], 
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",
         TemplateBox[{"1", "2", "3", "6"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]]}], "+", 
    FractionBox[
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "2", "4", "6"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}], 
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.812277685804557*^9, 3.8122776948573637`*^9}, 
   3.8122779373594303`*^9, 3.812278130778516*^9, 3.81227829112463*^9, 
   3.812287841155699*^9, 3.812288895435581*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"2111fc8d-64b8-4328-b597-c8354c7e7f04"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","2","3","4",
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}], 
   RowBox[{
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], " ", 
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"]}]], "}"}]], "Output",
 CellChangeTimes->{{3.812277685804557*^9, 3.8122776948573637`*^9}, 
   3.8122779373594303`*^9, 3.812278130778516*^9, 3.81227829112463*^9, 
   3.812287841155699*^9, 3.8122888964446917`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"9c94a61f-b220-4613-9025-7493514e9616"]
}, Open  ]],

Cell["\<\
SimplfyLinearMomentumTwistor4BracketExpression and \
SimplfyLinearMomentumTwistor6BracketExpression are built in functions which \
simplify input functions which are linear in 4 brackets or 6 brackets. We can \
also consider more complex input functions, for example the 5 point MHV \
numerator is quadratic in 4 brackets, with SimplifyMomentumTwistorExpression. \
Then we need to specify the form of the ansatze as a function, and all the \
sets of labels that we\[CloseCurlyQuote]ll scan over.\
\>", "Text",
 CellChangeTimes->{{3.812277726236887*^9, 3.812277785211522*^9}, {
  3.8122783061675*^9, 3.8122783459937057`*^9}, {3.8122784703766003`*^9, 
  3.8122785229205313`*^9}, {3.812280552792453*^9, 
  3.8122805714483223`*^9}},ExpressionUUID->"7acba22c-67b6-426d-9db9-\
307a2575f121"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hodges5ptMHVNumerator", "//", "MomTwistorsDisplay"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "against", " ", "all", " ", "quadratic", " ", "ansatze"}], 
    ",", " ", 
    RowBox[{"proving", " ", "that", " ", "we", " ", 
     RowBox[{"can", "'"}], "t", " ", "reduce", " ", "to", " ", "1", " ", "or",
      " ", "2", " ", "terms", " ", "and", " ", "showing", " ", "all", " ", 
     "equivalent", " ", "forms"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyMomentumTwistorExpression", "[", 
   RowBox[{"5", ",", "Hodges5ptMHVNumerator", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ang", "[", 
       RowBox[{"#1", ",", "#2", ",", "#3", ",", "#4"}], "]"}], 
      RowBox[{"ang", "[", 
       RowBox[{"#5", ",", "#6", ",", "#7", ",", "#8"}], "]"}]}], "&"}], ",", 
    RowBox[{"Flatten", "/@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Range", "[", "5", "]"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], "//",
   "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.8122783484719343`*^9, 3.8122783581016827`*^9}, {
  3.812278714107332*^9, 3.8122787448400106`*^9}, {3.812278792397071*^9, 
  3.812278892691523*^9}, {3.812278978102954*^9, 3.8122789874996767`*^9}, {
  3.81227906185505*^9, 3.8122790704463654`*^9}, {3.812279165788658*^9, 
  3.812279166366391*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"00b53381-dc51-4cbd-81cc-cb02b8ea2995"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "1"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "-", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4", "5", "1"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "-", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "1", "2", "3"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}]}]], "Output",
 CellChangeTimes->{3.812278988810771*^9, 3.812279070885644*^9, 
  3.812279166940926*^9, 3.8122878429428596`*^9, 3.812288896537538*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"a8f9ea9b-7079-4cad-95e7-891bfe592a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "+", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "+", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]}], ",", 
   RowBox[{
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "-", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "+", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]}], ",", 
   RowBox[{
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "-", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "+", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]}], ",", 
   RowBox[{
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "+", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "-", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]}], ",", 
   RowBox[{
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "-", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], "+", 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.812278988810771*^9, 3.812279070885644*^9, 
  3.812279166940926*^9, 3.8122878429428596`*^9, 3.812288900135664*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"aac664eb-5429-4187-8834-3e59a9e4a697"]
}, Open  ]],

Cell[TextData[{
 "Unluckily to simplify the 6 point MHV numerator this way the combinatorial \
scaling becomes intractable. Eg. to check all ansatze which are cubic in \
angle 4-brackets at 6 points with 6 terms, we find that there are  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["", 
     RowBox[{
      SuperscriptBox["", 
       RowBox[{
        SuperscriptBox["", "6"], 
        SubscriptBox["C", "4"]}]], 
      SubscriptBox["C", "3"]}]], 
    SubscriptBox["C", "6"]}], TraditionalForm]],ExpressionUUID->
  "2eb07a76-a449-44f9-83d7-22871905c7c0"],
 " total"
}], "Text",
 CellChangeTimes->{{3.812279025690385*^9, 3.8122791354940653`*^9}, {
  3.812279190461252*^9, 3.812279254703527*^9}, {3.812283869919477*^9, 
  3.812283880491694*^9}},ExpressionUUID->"96243222-f490-4b57-98df-\
8f4489b71e81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Binomial", "[", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"6", ",", "4"}], "]"}], ",", "3"}], "]"}], ",", "6"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Hodges6ptMHVNumerator", "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.7917914905881147`*^9, 3.791791503097731*^9}, {
  3.791791726597776*^9, 3.79179175051371*^9}, {3.7917927025008097`*^9, 
  3.791792705109867*^9}, {3.812279090337266*^9, 3.812279101115556*^9}, {
  3.8122791396801767`*^9, 3.812279185131435*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"6123268a-8896-4a98-9c52-05d2a1650855"],

Cell[BoxData["11922310975575"], "Output",
 CellChangeTimes->{3.812279185843965*^9, 3.812279258653779*^9, 
  3.812283854572775*^9, 3.812287846640676*^9, 3.812288900222254*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"1254caf5-ba02-4d1d-b547-a4b851d1e507"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4", "5", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6", "1", "2"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "1"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5", "6", "1"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"6", "1", "2", "3"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6", "1", "2"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","4","5","6",
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "1"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4", "5", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"6", "1", "2", "3"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","2","3","4","\"|I|\"","5","6","1",
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "6"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "2"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5", "6", "1"}, "RowDefault"],
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","3","4","5","\"|I|\"","6","1","2",
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}], "+", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","4","5","6",
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","2","3","4","\"|I|\"","5","6","1",
     "\"\[RightAngleBracket]\""},
    "RowDefault"], " ", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","3","4","5","\"|I|\"","6","1","2",
     "\"\[RightAngleBracket]\""},
    "RowDefault"]}]}]], "Output",
 CellChangeTimes->{3.812279185843965*^9, 3.812279258653779*^9, 
  3.812283854572775*^9, 3.812287846640676*^9, 3.8122889002821903`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"88f745dc-f819-4123-96cb-02604c20ff1a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Find simplest momentum twistor form for all poles at 5 points\
\>", "Section",
 CellChangeTimes->{{3.8122760536549892`*^9, 3.812276058132381*^9}, {
  3.812276101063135*^9, 
  3.812276102728634*^9}},ExpressionUUID->"4e7a5f1b-ec47-4709-be40-\
661b884f544e"],

Cell["\<\
At 5 points we can reduce to only physical poles with 2 labels using momentum \
conservation\
\>", "Text",
 CellChangeTimes->{{3.812276105857881*^9, 
  3.812276137784206*^9}},ExpressionUUID->"f4458bd5-f389-4b0d-8bdd-\
7f80caa43a65"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"poles5points", " ", "=", " ", 
   RowBox[{"s", "@@@", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"poles5points", "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812276061937336*^9, 3.812276064996045*^9}, {
  3.812276113892972*^9, 3.812276124576974*^9}, {3.812279336675376*^9, 
  3.812279342502941*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b9d5a49a-22a3-4f4e-b839-5ccae7af0408"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","3"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","5"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"2","3"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"2","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"2","5"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"3","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"3","5"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"4","5"},
     "RowDefault"]]}], "}"}]], "Output",
 CellChangeTimes->{3.812279342773177*^9, 3.812287846728829*^9, 
  3.812288900384287*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"40522b94-381d-4c64-b19c-3ef1791b1eee"]
}, Open  ]],

Cell["\<\
Find simplest expression for each pole in terms of angle 4 brackets. Adjacent \
poles can be written as one 4 bracket; non adjacent need two\
\>", "Text",
 CellChangeTimes->{{3.812276176034296*^9, 3.8122761948461657`*^9}, {
  3.812276228500596*^9, 
  3.812276242096862*^9}},ExpressionUUID->"86a01b8f-75f8-40d5-b1b5-\
d61258a2f706"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"#", "\[Rule]", " ", 
     RowBox[{"SimplifyLinearMomentumTwistor4BracketExpression", "[", 
      RowBox[{"5", ",", "#"}], "]"}]}], "&"}], "/@", "\[IndentingNewLine]", 
   "poles5points"}], "//", "MomTwistorsDisplay"}]], "Input",
 CellChangeTimes->{{3.812276146990918*^9, 3.81227620617564*^9}, 
   3.8122792985300417`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"08c03eda-b162-4bb1-90e3-c804d918df91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","2"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","3"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",
            TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}], 
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}]]}], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",
            TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}], 
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}]]}], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","4"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]], "-", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",
            TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}], 
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}]]}], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"2","3"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"2","4"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",
            TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}], 
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}]]}], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]], "-", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"2","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]], "-", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",
            TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}], 
         RowBox[{
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], " ", 
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"]}]]}], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"3","4"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"3","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]], "-", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"2", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "2", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]], "-", 
       FractionBox[
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",
           TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"4","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",
        TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.812276176337851*^9, 3.812276210858961*^9}, 
   3.812279348170773*^9, 3.812287850245287*^9, 3.812288903821228*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"3caddaa3-10e2-4948-83bf-5159dd081237"]
}, Open  ]],

Cell["\<\
And find simplest expression for each pole in terms of angle 6 brackets. \
Adjacent poles can be written in a number of ways in terms of the 6 bracket; \
non-adjacent have only one form.\
\>", "Text",
 CellChangeTimes->{{3.812276176034296*^9, 3.8122761948461657`*^9}, {
  3.812276228500596*^9, 
  3.812276302579891*^9}},ExpressionUUID->"7149d750-0d12-4f87-a2ab-\
768c815c4255"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"#", "\[Rule]", " ", 
     RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
      RowBox[{"5", ",", "#"}], "]"}]}], "&"}], "/@", "\[IndentingNewLine]", 
   "poles5points"}], "//", "MomTwistorsDisplay"}]], "Input",
 CellChangeTimes->{{3.812276146990918*^9, 3.81227620617564*^9}, {
  3.8122762655455847`*^9, 3.812276265655271*^9}, {3.81227930564774*^9, 
  3.81227930787239*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3f908f31-db72-4095-87ed-2334bdc22782"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","2"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","2","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","2","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","5","\"|I|\"","1","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","5","\"|I|\"","2","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","5","\"|I|\"","2","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","3"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"","1","2","5","\"|I|\"","2","3","4",
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","4"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"","1","2","5","\"|I|\"","3","4","5",
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","4","\"|I|\"","1","2","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","4","\"|I|\"","1","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","4","\"|I|\"","2","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","5","\"|I|\"","1","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","5","\"|I|\"","2","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","4","5","\"|I|\"","2","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         SuperscriptBox[
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"2","3"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","2","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","3","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","2","3","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","4","\"|I|\"","1","3","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","4","\"|I|\"","2","3","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","2","3","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         SuperscriptBox[
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"2","4"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"]}], 
       RowBox[{
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"]}]]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"2","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     FractionBox[
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","4","5",
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
         "\"\[RightAngleBracket]\""},
        "RowDefault"]}]], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"3","4"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","2","3","4","\"|I|\"","2","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","2","3","4","\"|I|\"","2","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","2","3","4","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","2","3","5","\"|I|\"","2","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","2","3","5","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","2","4","5","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"]}]]}]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"3","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","4","5","\"|I|\"","2","3","4",
          "\"\[RightAngleBracket]\""},
         "RowDefault"]}], 
       RowBox[{
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
          "\"\[RightAngleBracket]\""},
         "RowDefault"]}]]}], "}"}]}], ",", 
   RowBox[{
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"4","5"},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","1","3","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","1","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","5","\"|I|\"","1","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         SuperscriptBox[
          
          TemplateBox[{
           "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
            "\"\[RightAngleBracket]\""},
           "RowDefault"], "2"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","3","5","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        TemplateBox[{
         "\"\[LeftAngleBracket]\"","1","4","5","\"|I|\"","3","4","5",
          "\"\[RightAngleBracket]\""},
         "RowDefault"], 
        RowBox[{
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{
          "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
           "\"\[RightAngleBracket]\""},
          "RowDefault"]}]]}]}], "}"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.812276272361751*^9, 3.812279354521982*^9, 
  3.812287856165292*^9, 3.8122889098888597`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"b62ec6bf-3a7a-4b64-bcee-455b8761ca31"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Find simplest momentum twistor form for all poles at 6 points\
\>", "Section",
 CellChangeTimes->{{3.8122760536549892`*^9, 3.812276058132381*^9}, {
   3.812276101063135*^9, 3.812276102728634*^9}, 
   3.8122763150856123`*^9},ExpressionUUID->"d9d15929-f9a1-49bd-ad0b-\
13c7b3815cd8"],

Cell[TextData[{
 "At 6 points we reduce to physical poles with 2 or 3 labels using momentum \
conservation, and spurious poles of the form \[LeftAngleBracket]a|b + c|d]. \
Using cyclic invariance of the momentum twistors, we can fix the first label \
to be equal to 1, and then look at the distance between labels in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "6"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4ef1b0f4-ae0e-44cb-a25e-58e0db33f0d2"],
 " to classify all different types of physical pole in momentum twistor \
space. So only need to look at following physical poles to check them all;"
}], "Text",
 CellChangeTimes->{{3.812276105857881*^9, 3.812276137784206*^9}, {
  3.8122763199934607`*^9, 3.8122763521497583`*^9}, {3.8122765355964527`*^9, 
  3.812276640044354*^9}, {3.812276742175269*^9, 
  3.812276786432067*^9}},ExpressionUUID->"9ab5c99c-e1d5-419c-a122-\
a1c51731bda8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"physicalpoles6points", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"physicalpoles6points", "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812276061937336*^9, 3.812276064996045*^9}, {
   3.812276113892972*^9, 3.812276124576974*^9}, {3.8122765184775457`*^9, 
   3.8122765270916147`*^9}, {3.812276620967079*^9, 3.812276670464498*^9}, {
   3.8122767057858067`*^9, 3.812276735221352*^9}, 3.812276789877042*^9, {
   3.8122768411580048`*^9, 3.812276844441571*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"b069b52a-713a-4c18-bf44-118bdc1c5bdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","3"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2","3"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2","5"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","3","5"},
     "RowDefault"]]}], "}"}]], "Output",
 CellChangeTimes->{3.812276857413624*^9, 3.8122792851973953`*^9, 
  3.812283983842231*^9, 3.812287856256942*^9, 3.812288910119482*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"73057367-8bb1-470a-8f6f-159722836fe4"]
}, Open  ]],

Cell["\<\
Similarly, we can reduce down all spurious poles to the following set\
\>", "Text",
 CellChangeTimes->{{3.812276794306013*^9, 
  3.812276829475191*^9}},ExpressionUUID->"d40d5e50-5b67-48e9-b430-\
8f63e36c214f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"spuriouspoles6points", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", "4"}], "]"}], ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", "4"}], "]"}], ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6"}], "}"}], ",", "4"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", "3"}], "]"}], ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", "3"}], "]"}], ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6"}], "}"}], ",", "3"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", "2"}], "]"}], ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5"}], "}"}], ",", "2"}], "]"}], ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6"}], "}"}], ",", "2"}], "]"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"spuriouspoles6points", "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.8122768303321867`*^9, 3.8122768549015207`*^9}, {
  3.8122839063245173`*^9, 3.812283974094365*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"09bd80e1-0f79-43e1-95c4-56341e71dfdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "3"}, "RowDefault"],"\"|\"","4","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "5"}, "RowDefault"],"\"|\"","4","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "6"}, "RowDefault"],"\"|\"","4","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "4"}, "RowDefault"],"\"|\"","3","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "5"}, "RowDefault"],"\"|\"","3","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "6"}, "RowDefault"],"\"|\"","3","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"3", "\"+\"", "4"}, "RowDefault"],"\"|\"","2","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"3", "\"+\"", "5"}, "RowDefault"],"\"|\"","2","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"3", "\"+\"", "6"}, "RowDefault"],"\"|\"","2","\"]\""},
    "RowDefault"]}], "}"}]], "Output",
 CellChangeTimes->{3.81227685594916*^9, 3.812279286229022*^9, 
  3.8122839764293003`*^9, 3.8122878563469753`*^9, 3.812288910173993*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"701b892e-0ce7-4e94-b734-77372c01d2eb"]
}, Open  ]],

Cell["\<\
Check if there is an expression in terms of one 4 bracket, one 6 bracket or \
one type-2 6 bracket for each of the physical poles. Type one is of the form \
<abc|I|def>, type 2 bracket of the form <a|I|bc|def>\
\>", "Text",
 CellChangeTimes->{{3.812276176034296*^9, 3.8122761948461657`*^9}, {
  3.812276228500596*^9, 3.812276242096862*^9}, {3.812276889102042*^9, 
  3.812276896820609*^9}, {3.812279459623063*^9, 3.812279461495503*^9}, {
  3.812284284197895*^9, 3.812284285323574*^9}, {3.81228712737718*^9, 
  3.812287209932344*^9}},ExpressionUUID->"17462736-1b7f-4c45-9330-\
daf2923f0533"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"physicalpoles6points", "//", "MomTwistorsDisplay"}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"4f7fd83a-0413-4ee0-8e41-e2a55c0aa7a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","3"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2","3"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2","4"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","2","5"},
     "RowDefault"]], ",", 
   SubscriptBox["\<\"s\"\>", 
    TemplateBox[{"1","3","5"},
     "RowDefault"]]}], "}"}]], "Output",
 CellChangeTimes->{3.812284024489108*^9, 3.812287856449039*^9, 
  3.812288910202704*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"030b099f-20b9-4cc6-a433-283e09f35c96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor4BracketAnsatze", "[", 
     RowBox[{"6", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
   "physicalpoles6points"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor6BracketAnsatze", "[", 
     RowBox[{"6", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
   "physicalpoles6points"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor6BracketType2Ansatze", "[", 
     RowBox[{"6", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
   "physicalpoles6points"}], "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.8122872264176617`*^9, 3.812287239724074*^9}, 
   3.812287317853458*^9, {3.812287490366189*^9, 3.812287490595789*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"17a0ad20-d80d-4a7d-8f7e-93c92d03aef3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "2", "3", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.812287240579555*^9, 3.812287422809143*^9, 
  3.81228749158292*^9, 3.8122875389174137`*^9, 3.81228762110544*^9, 
  3.8122878569268312`*^9, 3.8122889106670647`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"0fddca32-93d8-4574-920b-8b4fa90f2f1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","2","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","3","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","2","3","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","1","3","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","2","3","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","6","\"|I|\"","2","3","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","2","3","4",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","3","4","5",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","1","3","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","1","4","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","3","4","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","6","\"|I|\"","1","4","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","6","\"|I|\"","3","4","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","4","6","\"|I|\"","3","4","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}]}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.812287240579555*^9, 3.812287422809143*^9, 
  3.81228749158292*^9, 3.8122875389174137`*^9, 3.81228762110544*^9, 
  3.8122878569268312`*^9, 3.8122889165770273`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"42bac4cb-ff2f-417c-880c-35ca3f06dddb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","2","\"|I|\"","1","6","\"|\"","2","3","4",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","2","\"|I|\"","3","4","\"|\"","1","2","6",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}]}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.812287240579555*^9, 3.812287422809143*^9, 
  3.81228749158292*^9, 3.8122875389174137`*^9, 3.81228762110544*^9, 
  3.8122878569268312`*^9, 3.8122889238046494`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"71180c0d-c2d7-4b48-a003-70e18fbc7718"]
}, Open  ]],

Cell[TextData[{
 "Hence we have proved that there is no way to write ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "124"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d76ae65b-6787-4c85-a7c7-0838a957a242"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "125"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0dddab8e-7d2e-4710-ba2f-883ada1ee620"],
 " or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "135"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a1c4c978-a721-4e93-98c5-af81c365a779"],
 " in terms of a single 4 bracket or 6-bracket with momentum twistors with \
the ordering 123456. The simplest forms for each of the other poles is"
}], "Text",
 CellChangeTimes->{{3.8122873439195213`*^9, 3.812287352496882*^9}, {
  3.812287430680813*^9, 3.812287442724505*^9}, {3.812288042004903*^9, 
  3.812288047181471*^9}},ExpressionUUID->"ae2c9655-f15c-4a91-a2a4-\
c8772fe12ba8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor4BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor4BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.812283995328629*^9, 3.812284085179476*^9}, {
   3.812287363973847*^9, 3.812287408097876*^9}, {3.812287681235241*^9, 
   3.812287685084951*^9}, 3.812288051980194*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"1240a9ab-06b5-4a3b-84ef-8326d2d5f782"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\<\"s\"\>", 
   TemplateBox[{"1","2"},
    "RowDefault"]], "\[Rule]", 
  RowBox[{"{", 
   FractionBox[
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",
      TemplateBox[{"1", "2", "3", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]], "}"}]}]], "Output",
 CellChangeTimes->{3.8122874137618628`*^9, 3.812287688050849*^9, 
  3.8122878701750927`*^9, 3.812288052743019*^9, 3.8122889242099733`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"11240679-9eb4-4b02-aa74-08b44266b166"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\<\"s\"\>", 
   TemplateBox[{"1","2","3"},
    "RowDefault"]], "\[Rule]", 
  RowBox[{"{", 
   FractionBox[
    TemplateBox[{
     "\"\[LeftAngleBracket]\"",
      TemplateBox[{"1", "3", "4", "6"}, "RowDefault"],
      "\"\[RightAngleBracket]\""},
     "RowDefault"], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]], "}"}]}]], "Output",
 CellChangeTimes->{3.8122874137618628`*^9, 3.812287688050849*^9, 
  3.8122878701750927`*^9, 3.812288052743019*^9, 3.812288924542102*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"e7da8423-271d-4198-8bbc-35adb7894df2"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\<\"s\"\>", 
   TemplateBox[{"1","3"},
    "RowDefault"]], "\[Rule]", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","2","3","4",
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]], "}"}]}]], "Output",
 CellChangeTimes->{3.8122874137618628`*^9, 3.812287688050849*^9, 
  3.8122878701750927`*^9, 3.812288052743019*^9, 3.812288925620076*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"05df9eed-4ad4-43b7-ba6e-7311c57e4f45"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\<\"s\"\>", 
   TemplateBox[{"1","4"},
    "RowDefault"]], "\[Rule]", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","6","\"|I|\"","3","4","5",
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]], "}"}]}]], "Output",
 CellChangeTimes->{3.8122874137618628`*^9, 3.812287688050849*^9, 
  3.8122878701750927`*^9, 3.812288052743019*^9, 3.812288926686193*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"61b5dc9d-823e-4ff8-8eea-59c7674c749c"]
}, Open  ]],

Cell["Now look at the spurious poles. ", "Text",
 CellChangeTimes->{{3.812286988165263*^9, 3.812287050065402*^9}, 
   3.812288083493043*^9},ExpressionUUID->"3fbd88ca-1bbf-4f40-ab93-\
0f9bb576c54d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spuriouspoles6points", "//", "MomTwistorsDisplay"}]], "Input",
 CellChangeTimes->{{3.812287026326294*^9, 3.8122870297499933`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"ef6164f2-9441-4cfd-bdd3-0259623f4be2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "3"}, "RowDefault"],"\"|\"","4","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "5"}, "RowDefault"],"\"|\"","4","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "6"}, "RowDefault"],"\"|\"","4","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "4"}, "RowDefault"],"\"|\"","3","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "5"}, "RowDefault"],"\"|\"","3","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"2", "\"+\"", "6"}, "RowDefault"],"\"|\"","3","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"3", "\"+\"", "4"}, "RowDefault"],"\"|\"","2","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"3", "\"+\"", "5"}, "RowDefault"],"\"|\"","2","\"]\""},
    "RowDefault"], ",", 
   TemplateBox[{
    "\"\[LeftAngleBracket]\"","1","\"|\"",
     TemplateBox[{"3", "\"+\"", "6"}, "RowDefault"],"\"|\"","2","\"]\""},
    "RowDefault"]}], "}"}]], "Output",
 CellChangeTimes->{3.812287030112753*^9, 3.812288926760144*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"8b5979ac-ae60-4dd3-9f1b-21240aae87e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor4BracketAnsatze", "[", 
     RowBox[{"6", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
   "spuriouspoles6points"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor6BracketAnsatze", "[", 
     RowBox[{"6", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
   "spuriouspoles6points"}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckLinearMomentumTwistor6BracketType2Ansatze", "[", 
     RowBox[{"6", ",", "#", ",", "1"}], "]"}], "&"}], "/@", 
   "spuriouspoles6points"}], "//", "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.8122870025657682`*^9, 3.812287095309843*^9}, {
  3.812287637234243*^9, 3.8122876501026707`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"9478b197-7aa5-4500-a642-0683fe1d07fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8122870149768972`*^9, {3.812287090337687*^9, 3.812287096454186*^9}, 
   3.8122876519062138`*^9, 3.812288086224765*^9, 3.8122881254508743`*^9, 
   3.812288927483651*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"b0a0277d-b622-4539-85d1-187d33885509"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","1","3","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","1","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","4","\"|I|\"","3","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","5","\"|I|\"","1","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","3","5","\"|I|\"","3","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","4","5","\"|I|\"","3","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}]}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","4","5","\"|I|\"","2","3","4",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","4","5",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8122870149768972`*^9, {3.812287090337687*^9, 3.812287096454186*^9}, 
   3.8122876519062138`*^9, 3.812288086224765*^9, 3.8122881254508743`*^9, 
   3.8122889383157253`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"d6adb350-e1a5-4ed0-a2aa-0a845050484c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","4","\"|I|\"","1","5","\"|\"","2","3","4",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","4","\"|I|\"","2","3","\"|\"","1","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}]}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","\"|I|\"","5","6","\"|\"","2","3","4",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","\"|I|\"","2","3","\"|\"","1","4","5",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}], ",", 
     RowBox[{"{", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"","1","\"|I|\"","4","5","\"|\"","1","2","3",
        "\"\[RightAngleBracket]\""},
       "RowDefault"], "}"}]}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8122870149768972`*^9, {3.812287090337687*^9, 3.812287096454186*^9}, 
   3.8122876519062138`*^9, 3.812288086224765*^9, 3.8122881254508743`*^9, 
   3.812288947743786*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"e9eb3e54-6b1d-4ac5-a98f-cd41a8da15f0"]
}, Open  ]],

Cell["\<\
Hence we have proved that there is no way to write \
\[LeftAngleBracket]1|3+5|2], \[LeftAngleBracket]1|3+6|2], \
\[LeftAngleBracket]1|2+5|4] or \[LeftAngleBracket]1|2+6|4],  in terms of a \
single 4 bracket or 6-bracket with momentum twistors with the ordering \
123456. The simplest forms for each of the other spurious poles is\
\>", "Text",
 CellChangeTimes->{{3.812288220317268*^9, 
  3.8122882659549503`*^9}},ExpressionUUID->"a394f225-ad24-4c5f-b7ca-\
291a4e256f29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"momstring", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", "4"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor4BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", "4"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momstring", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", "3"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", "3"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momstring", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", "2"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", "2"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momstring", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", "2"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor6BracketExpression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", "2"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momstring", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", "3"}], "]"}], "\[Rule]", " ", 
   RowBox[{"SimplifyLinearMomentumTwistor6BracketType2Expression", "[", 
    RowBox[{"6", ",", 
     RowBox[{"momstring", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6"}], "}"}], ",", "3"}], "]"}]}], "]"}]}], "//", 
  "MomTwistorsDisplay"}]}], "Input",
 CellChangeTimes->{{3.8122877001251*^9, 3.812287731337492*^9}, {
   3.812287771989256*^9, 3.812287801126967*^9}, 3.812288137201096*^9, {
   3.8122881865498323`*^9, 3.812288201019217*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"bc76a2e6-491e-42da-964f-e2fe360b044c"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{
   "\"\[LeftAngleBracket]\"","1","\"|\"",
    TemplateBox[{"2", "\"+\"", "3"}, "RowDefault"],"\"|\"","4","\"]\""},
   "RowDefault"], "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"-", 
    FractionBox[
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",
       TemplateBox[{"1", "3", "4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], 
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}]]}], "}"}]}]], "Output",
 CellChangeTimes->{3.81228780355929*^9, 3.8122882020787582`*^9, 
  3.8122889481405*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"223a32a2-1976-4c7c-a992-fd3e6d3c6fc7"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{
   "\"\[LeftAngleBracket]\"","1","\"|\"",
    TemplateBox[{"2", "\"+\"", "4"}, "RowDefault"],"\"|\"","3","\"]\""},
   "RowDefault"], "\[Rule]", 
  RowBox[{"{", 
   FractionBox[
    TemplateBox[{
     "\"\[LeftAngleBracket]\"","1","4","5","\"|I|\"","2","3","4",
      "\"\[RightAngleBracket]\""},
     "RowDefault"], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]], "}"}]}]], "Output",
 CellChangeTimes->{3.81228780355929*^9, 3.8122882020787582`*^9, 
  3.812288949222136*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"70f106f6-0729-486d-a838-f16b102df55a"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{
   "\"\[LeftAngleBracket]\"","1","\"|\"",
    TemplateBox[{"3", "\"+\"", "4"}, "RowDefault"],"\"|\"","2","\"]\""},
   "RowDefault"], "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"-", 
    FractionBox[
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","4","5",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], 
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}]]}], "}"}]}]], "Output",
 CellChangeTimes->{3.81228780355929*^9, 3.8122882020787582`*^9, 
  3.812288950295598*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"89f3ca3a-d2b2-4179-a5c5-b58563db6896"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{
   "\"\[LeftAngleBracket]\"","1","\"|\"",
    TemplateBox[{"3", "\"+\"", "4"}, "RowDefault"],"\"|\"","2","\"]\""},
   "RowDefault"], "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"-", 
    FractionBox[
     TemplateBox[{
      "\"\[LeftAngleBracket]\"","1","2","3","\"|I|\"","1","4","5",
       "\"\[RightAngleBracket]\""},
      "RowDefault"], 
     RowBox[{
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"1", "2"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"], " ", 
      TemplateBox[{
       "\"\[LeftAngleBracket]\"",TemplateBox[{"4", "5"}, "RowDefault"],
        "\"\[RightAngleBracket]\""},
       "RowDefault"]}]]}], "}"}]}]], "Output",
 CellChangeTimes->{3.81228780355929*^9, 3.8122882020787582`*^9, 
  3.8122889513566847`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"0471fad4-fa77-46fd-8ce1-ee3a27e3d504"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{
   "\"\[LeftAngleBracket]\"","1","\"|\"",
    TemplateBox[{"2", "\"+\"", "6"}, "RowDefault"],"\"|\"","3","\"]\""},
   "RowDefault"], "\[Rule]", 
  RowBox[{"{", 
   FractionBox[
    TemplateBox[{
     "\"\[LeftAngleBracket]\"","1","\"|I|\"","5","6","\"|\"","2","3","4",
      "\"\[RightAngleBracket]\""},
     "RowDefault"], 
    RowBox[{
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"2", "3"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"3", "4"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{
      "\"\[LeftAngleBracket]\"",TemplateBox[{"5", "6"}, "RowDefault"],
       "\"\[RightAngleBracket]\""},
      "RowDefault"]}]], "}"}]}]], "Output",
 CellChangeTimes->{3.81228780355929*^9, 3.8122882020787582`*^9, 
  3.8122889526093473`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"1654309f-5232-42fc-90c0-30ce58939e22"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 740},
WindowMargins->{{2, Automatic}, {-30, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 6, 426, "Title",ExpressionUUID->"12abf4d7-7248-4278-a1e8-daee27eeadc2"],
Cell[866, 30, 495, 10, 161, "Text",ExpressionUUID->"19168112-2e94-4e64-aded-ae0ec6409972"],
Cell[CellGroupData[{
Cell[1386, 44, 351, 5, 102, "Section",ExpressionUUID->"34f4159c-8c59-42d8-86b6-00566ec6f265"],
Cell[1740, 51, 34780, 876, 19302, "Input",ExpressionUUID->"01ade453-e96f-408d-872f-2e7d80c70004"]
}, Closed]],
Cell[CellGroupData[{
Cell[36557, 932, 287, 7, 137, "Section",ExpressionUUID->"43dc4726-8478-41b9-a310-98bcfecb6f4f"],
Cell[36847, 941, 19667, 496, 14755, "Input",ExpressionUUID->"33542dab-7e7c-49a4-9986-c577bf5b0a76"]
}, Closed]],
Cell[CellGroupData[{
Cell[56551, 1442, 473, 7, 79, "Section",ExpressionUUID->"1f1f15a4-1382-4598-92cf-a58e5bfefe57"],
Cell[57027, 1451, 17963, 424, 14195, "Input",ExpressionUUID->"c5d2eb6d-cdae-4aa3-a7ca-f20db2d7a27c"]
}, Closed]],
Cell[CellGroupData[{
Cell[75027, 1880, 288, 4, 79, "Section",ExpressionUUID->"1bb08c48-eafc-449e-ad2e-568c53f32ebf"],
Cell[75318, 1886, 13072, 247, 6945, "Input",ExpressionUUID->"26274d2d-3832-4ed5-86e9-f4c6de8177ef"]
}, Closed]],
Cell[CellGroupData[{
Cell[88427, 2138, 200, 3, 79, "Section",ExpressionUUID->"2becef19-9ee4-430f-bc74-b7b36c46905f"],
Cell[88630, 2143, 34208, 754, 105633, "Input",ExpressionUUID->"f0bf546a-d4cf-4206-865f-e2065a7290da"]
}, Closed]],
Cell[CellGroupData[{
Cell[122875, 2902, 217, 5, 79, "Section",ExpressionUUID->"a4457583-e5eb-4f47-a210-f33757e6fb3a"],
Cell[123095, 2909, 484, 11, 992, "Text",ExpressionUUID->"1eefca3b-54a2-4216-8c7f-83e7b9c721c6"],
Cell[CellGroupData[{
Cell[123604, 2924, 1011, 24, 931, "Input",ExpressionUUID->"ff6cd5c9-e6ae-4b70-a417-cc2b11780c03"],
Cell[124618, 2950, 393, 8, 70, "Output",ExpressionUUID->"caba45ee-6920-45d7-82a6-e02696e20218"],
Cell[125014, 2960, 403, 8, 70, "Output",ExpressionUUID->"68e9ee69-86fc-4ad3-ad42-935906e80aed"],
Cell[125420, 2970, 389, 8, 70, "Output",ExpressionUUID->"b6594703-2da0-41b7-ad82-3bbc3ac5b69e"],
Cell[125812, 2980, 397, 8, 70, "Output",ExpressionUUID->"04816d13-0d75-411f-ad88-d43ecf938338"],
Cell[126212, 2990, 351, 6, 70, "Output",ExpressionUUID->"2cb0db97-5475-47b7-adc9-d5822bd8ba35"]
}, Open  ]],
Cell[126578, 2999, 465, 8, 454, "Text",ExpressionUUID->"3741aa91-d791-49ca-b0b1-adc298898533"],
Cell[CellGroupData[{
Cell[127068, 3011, 1344, 36, 931, "Input",ExpressionUUID->"241da706-4ea9-452c-bc0e-c936c46d28e3"],
Cell[128415, 3049, 298, 4, 70, "Output",ExpressionUUID->"1b1954d1-7d2c-4ece-abb6-fbcc6925ae4f"],
Cell[128716, 3055, 440, 9, 70, "Output",ExpressionUUID->"9afdfd43-9a45-4c83-8406-87b189101749"],
Cell[129159, 3066, 298, 4, 70, "Output",ExpressionUUID->"905dcf20-b563-4f18-95f3-b0f398274cc1"],
Cell[129460, 3072, 427, 8, 70, "Output",ExpressionUUID->"09a9afcc-ee2d-4cb7-8973-372bccb8fbd2"]
}, Open  ]],
Cell[129902, 3083, 350, 7, 272, "Text",ExpressionUUID->"986d6c55-b437-4716-9614-4eebbfca800b"],
Cell[CellGroupData[{
Cell[130277, 3094, 1467, 40, 1275, "Input",ExpressionUUID->"1f77d0e8-0f69-4558-9cf5-7bb444e0678e"],
Cell[131747, 3136, 461, 8, 70, "Output",ExpressionUUID->"961c4c48-8c39-4047-8bcc-31001bd5e8de"],
Cell[132211, 3146, 631, 12, 70, "Output",ExpressionUUID->"ce36e43e-4ed6-45cb-8f7b-78ba399a4110"],
Cell[132845, 3160, 467, 8, 70, "Output",ExpressionUUID->"f4d57760-18d8-4944-844c-f462cafcf024"],
Cell[133315, 3170, 1162, 27, 70, "Output",ExpressionUUID->"d0f6db4b-8bf8-4150-8b73-bade73102273"],
Cell[134480, 3199, 536, 9, 70, "Output",ExpressionUUID->"b4ec9d3e-d961-40fd-a7a2-0cc63960c37e"],
Cell[135019, 3210, 905, 20, 70, "Output",ExpressionUUID->"2ea0da75-3de6-4d67-903e-1cc3c9d81bfb"]
}, Open  ]],
Cell[135939, 3233, 332, 7, 454, "Text",ExpressionUUID->"722054c8-f696-434b-ba32-2404fe322024"],
Cell[CellGroupData[{
Cell[136296, 3244, 912, 23, 931, "Input",ExpressionUUID->"3065bbe1-bbff-4169-8c4a-2adf477d96fa"],
Cell[137211, 3269, 1889, 51, 70, "Output",ExpressionUUID->"d56b4d1c-6d05-4cdd-a4f7-84c3f2eba3f0"],
Cell[139103, 3322, 2720, 76, 70, "Output",ExpressionUUID->"7bf50f74-e53e-4763-99d6-4216c10258df"]
}, Open  ]],
Cell[141838, 3401, 189, 3, 272, "Text",ExpressionUUID->"5c9ca82e-b0bf-4d46-a845-7b3b6ebbf4be"],
Cell[CellGroupData[{
Cell[142052, 3408, 595, 14, 587, "Input",ExpressionUUID->"ca7ed38f-7f82-4612-9dbc-cd387b4ec27e"],
Cell[142650, 3424, 3061, 87, 70, "Output",ExpressionUUID->"c221b416-4f0f-47ea-9db3-ce84dbedb9c2"]
}, Open  ]],
Cell[145726, 3514, 461, 9, 632, "Text",ExpressionUUID->"d7410860-ee53-4ba0-a2fa-3a024328bc57"],
Cell[CellGroupData[{
Cell[146212, 3527, 686, 15, 587, "Input",ExpressionUUID->"fedf5bba-d7f0-4233-81c6-d79fe88fb04c"],
Cell[146901, 3544, 337, 6, 70, "Output",ExpressionUUID->"3e8214e8-4540-4cb2-a191-e184b2540a59"],
Cell[147241, 3552, 304, 5, 70, "Output",ExpressionUUID->"3ea35b59-6231-49a4-bc2f-1d5c47002946"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147594, 3563, 354, 5, 79, "Section",ExpressionUUID->"cafecf9e-e136-4e57-b49e-28a247fe6bcb"],
Cell[147951, 3570, 590, 11, 814, "Text",ExpressionUUID->"c0f1d119-44fa-451f-b0e8-c340f26bee2e"],
Cell[CellGroupData[{
Cell[148566, 3585, 3679, 92, 2479, "Input",ExpressionUUID->"7ce33537-e427-48f3-b4e6-b4bde56c210b"],
Cell[152248, 3679, 476, 7, 70, "Output",ExpressionUUID->"cd19d491-3933-440d-ab42-970cdfa85898"],
Cell[152727, 3688, 667, 9, 70, "Output",ExpressionUUID->"779f5aa3-f6e5-4e3c-a2d4-1fe27711eca1"],
Cell[153397, 3699, 807, 17, 70, "Output",ExpressionUUID->"091598e8-8de1-41ac-b92b-56855cc2caf6"],
Cell[154207, 3718, 876, 20, 70, "Output",ExpressionUUID->"bcbb5fa4-805d-4947-9927-42205d5be073"]
}, Open  ]],
Cell[155098, 3741, 892, 19, 834, "Text",ExpressionUUID->"2062fc5f-1ca4-466e-89df-304e449c5133"],
Cell[CellGroupData[{
Cell[156015, 3764, 2268, 52, 1883, "Input",ExpressionUUID->"72bc0988-76da-46bf-9820-cdbeadf5fc82"],
Cell[158286, 3818, 861, 13, 70, "Output",ExpressionUUID->"c07084b8-e249-45e7-8c6f-94f01959afc2"],
Cell[159150, 3833, 1253, 26, 70, "Output",ExpressionUUID->"a117d956-e0c2-4cfd-bb7b-51a3dcd9793b"],
Cell[160406, 3861, 1149, 23, 70, "Output",ExpressionUUID->"b7de247d-b609-4c72-bb64-bccb4187228e"]
}, Open  ]],
Cell[161570, 3887, 682, 11, 992, "Text",ExpressionUUID->"cbffb6a4-f2db-4e2b-8377-c97d3687e120"],
Cell[CellGroupData[{
Cell[162277, 3902, 887, 22, 587, "Input",ExpressionUUID->"d02b88c5-2408-443a-9352-f167010d6134"],
Cell[163167, 3926, 2197, 61, 70, "Output",ExpressionUUID->"5965b13b-282c-4502-b897-84aa77fc1175"]
}, Open  ]],
Cell[165379, 3990, 589, 13, 632, "Text",ExpressionUUID->"05bf7c57-6a05-47ee-b5a1-aec5b0b5bccd"],
Cell[CellGroupData[{
Cell[165993, 4007, 644, 15, 414, "Input",ExpressionUUID->"514aedf8-708b-46e2-ba27-8f2a226a5ca9"],
Cell[166640, 4024, 4475, 122, 70, "Output",ExpressionUUID->"2111fc8d-64b8-4328-b597-c8354c7e7f04"],
Cell[171118, 4148, 1237, 32, 70, "Output",ExpressionUUID->"9c94a61f-b220-4613-9025-7493514e9616"]
}, Open  ]],
Cell[172370, 4183, 795, 13, 992, "Text",ExpressionUUID->"7acba22c-67b6-426d-9db9-307a2575f121"],
Cell[CellGroupData[{
Cell[173190, 4200, 1605, 36, 1102, "Input",ExpressionUUID->"00b53381-dc51-4cbd-81cc-cb02b8ea2995"],
Cell[174798, 4238, 1648, 43, 70, "Output",ExpressionUUID->"a8f9ea9b-7079-4cad-95e7-891bfe592a5a"],
Cell[176449, 4283, 8012, 236, 70, "Output",ExpressionUUID->"aac664eb-5429-4187-8834-3e59a9e4a697"]
}, Open  ]],
Cell[184476, 4522, 814, 21, 697, "Text",ExpressionUUID->"96243222-f490-4b57-98df-8f4489b71e81"],
Cell[CellGroupData[{
Cell[185315, 4547, 687, 14, 587, "Input",ExpressionUUID->"6123268a-8896-4a98-9c52-05d2a1650855"],
Cell[186005, 4563, 253, 3, 70, "Output",ExpressionUUID->"1254caf5-ba02-4d1d-b547-a4b851d1e507"],
Cell[186261, 4568, 4768, 130, 70, "Output",ExpressionUUID->"88f745dc-f819-4123-96cb-02604c20ff1a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[191078, 4704, 265, 6, 79, "Section",ExpressionUUID->"4e7a5f1b-ec47-4709-be40-661b884f544e"],
Cell[191346, 4712, 242, 6, 54, "Text",ExpressionUUID->"f4458bd5-f389-4b0d-8bdd-7f80caa43a65"],
Cell[CellGroupData[{
Cell[191613, 4722, 563, 12, 82, "Input",ExpressionUUID->"b9d5a49a-22a3-4f4e-b839-5ccae7af0408"],
Cell[192179, 4736, 1061, 35, 53, "Output",ExpressionUUID->"40522b94-381d-4c64-b19c-3ef1791b1eee"]
}, Open  ]],
Cell[193255, 4774, 341, 7, 90, "Text",ExpressionUUID->"86a01b8f-75f8-40d5-b1b5-d61258a2f706"],
Cell[CellGroupData[{
Cell[193621, 4785, 460, 10, 82, "Input",ExpressionUUID->"08c03eda-b162-4bb1-90e3-c804d918df91"],
Cell[194084, 4797, 26943, 745, 582, "Output",ExpressionUUID->"3caddaa3-10e2-4948-83bf-5159dd081237"]
}, Open  ]],
Cell[221042, 5545, 387, 8, 90, "Text",ExpressionUUID->"7149d750-0d12-4f87-a2ab-768c815c4255"],
Cell[CellGroupData[{
Cell[221454, 5557, 530, 11, 82, "Input",ExpressionUUID->"3f908f31-db72-4095-87ed-2334bdc22782"],
Cell[221987, 5570, 27289, 745, 664, "Output",ExpressionUUID->"b62ec6bf-3a7a-4b64-bcee-455b8761ca31"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[249325, 6321, 291, 6, 79, "Section",ExpressionUUID->"d9d15929-f9a1-49bd-ad0b-13c7b3815cd8"],
Cell[249619, 6329, 921, 17, 161, "Text",ExpressionUUID->"9ab5c99c-e1d5-419c-a122-a1c51731bda8"],
Cell[CellGroupData[{
Cell[250565, 6350, 1177, 26, 116, "Input",ExpressionUUID->"b069b52a-713a-4c18-bf44-118bdc1c5bdb"],
Cell[251745, 6378, 871, 26, 53, "Output",ExpressionUUID->"73057367-8bb1-470a-8f6f-159722836fe4"]
}, Open  ]],
Cell[252631, 6407, 219, 5, 54, "Text",ExpressionUUID->"d40d5e50-5b67-48e9-b430-8f63e36c214f"],
Cell[CellGroupData[{
Cell[252875, 6416, 1810, 47, 218, "Input",ExpressionUUID->"09bd80e1-0f79-43e1-95c4-56341e71dfdb"],
Cell[254688, 6465, 1699, 41, 88, "Output",ExpressionUUID->"701b892e-0ce7-4e94-b734-77372c01d2eb"]
}, Open  ]],
Cell[256402, 6509, 599, 10, 90, "Text",ExpressionUUID->"17462736-1b7f-4c45-9330-daf2923f0533"],
Cell[CellGroupData[{
Cell[257026, 6523, 165, 2, 47, "Input",ExpressionUUID->"4f7fd83a-0413-4ee0-8e41-e2a55c0aa7a6"],
Cell[257194, 6527, 825, 26, 53, "Output",ExpressionUUID->"030b099f-20b9-4cc6-a433-283e09f35c96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258056, 6558, 951, 23, 218, "Input",ExpressionUUID->"17a0ad20-d80d-4a7d-8f7e-93c92d03aef3"],
Cell[259010, 6583, 901, 25, 53, "Output",ExpressionUUID->"0fddca32-93d8-4574-920b-8b4fa90f2f1d"],
Cell[259914, 6610, 3025, 85, 156, "Output",ExpressionUUID->"42bac4cb-ff2f-417c-880c-35ca3f06dddb"],
Cell[262942, 6697, 903, 24, 53, "Output",ExpressionUUID->"71180c0d-c2d7-4b48-a003-70e18fbc7718"]
}, Open  ]],
Cell[263860, 6724, 969, 25, 90, "Text",ExpressionUUID->"ae2c9655-f15c-4a91-a2a4-c8772fe12ba8"],
Cell[CellGroupData[{
Cell[264854, 6753, 1556, 40, 286, "Input",ExpressionUUID->"1240a9ab-06b5-4a3b-84ef-8326d2d5f782"],
Cell[266413, 6795, 857, 23, 78, "Output",ExpressionUUID->"11240679-9eb4-4b02-aa74-08b44266b166"],
Cell[267273, 6820, 859, 23, 78, "Output",ExpressionUUID->"e7da8423-271d-4198-8bbc-35adb7894df2"],
Cell[268135, 6845, 1312, 35, 78, "Output",ExpressionUUID->"05df9eed-4ad4-43b7-ba6e-7311c57e4f45"],
Cell[269450, 6882, 1312, 35, 78, "Output",ExpressionUUID->"61b5dc9d-823e-4ff8-8eea-59c7674c749c"]
}, Open  ]],
Cell[270777, 6920, 197, 3, 54, "Text",ExpressionUUID->"3fbd88ca-1bbf-4f40-ab93-0f9bb576c54d"],
Cell[CellGroupData[{
Cell[270999, 6927, 233, 3, 47, "Input",ExpressionUUID->"ef6164f2-9441-4cfd-bdd3-0259623f4be2"],
Cell[271235, 6932, 1627, 40, 88, "Output",ExpressionUUID->"8b5979ac-ae60-4dd3-9f1b-21240aae87e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272899, 6977, 930, 23, 218, "Input",ExpressionUUID->"9478b197-7aa5-4500-a642-0683fe1d07fb"],
Cell[273832, 7002, 777, 22, 53, "Output",ExpressionUUID->"b0a0277d-b622-4539-85d1-187d33885509"],
Cell[274612, 7026, 2010, 57, 88, "Output",ExpressionUUID->"d6adb350-e1a5-4ed0-a2aa-0a845050484c"],
Cell[276625, 7085, 1531, 43, 88, "Output",ExpressionUUID->"e9eb3e54-6b1d-4ac5-a98f-cd41a8da15f0"]
}, Open  ]],
Cell[278171, 7131, 481, 9, 125, "Text",ExpressionUUID->"a394f225-ad24-4c5f-b7ca-291a4e256f29"],
Cell[CellGroupData[{
Cell[278677, 7144, 2588, 69, 354, "Input",ExpressionUUID->"bc76a2e6-491e-42da-964f-e2fe360b044c"],
Cell[281268, 7215, 914, 25, 78, "Output",ExpressionUUID->"223a32a2-1976-4c7c-a992-fd3e6d3c6fc7"],
Cell[282185, 7242, 1014, 27, 78, "Output",ExpressionUUID->"70f106f6-0729-486d-a838-f16b102df55a"],
Cell[283202, 7271, 1051, 28, 78, "Output",ExpressionUUID->"89f3ca3a-d2b2-4179-a5c5-b58563db6896"],
Cell[284256, 7301, 1053, 28, 78, "Output",ExpressionUUID->"0471fad4-fa77-46fd-8ce1-ee3a27e3d504"],
Cell[285312, 7331, 1024, 27, 78, "Output",ExpressionUUID->"1654309f-5232-42fc-90c0-30ce58939e22"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


